Correlated Quantization for Faster Nonconvex Distributed Optimization

Quantization (Alistarh et al., 2017) is an important (stochastic) compression technique that reduces the volume of transmitted bits during each communication round in distributed model training. Suresh et al. (2022) introduce correlated quantizers and show their advantages over independent counterparts by analyzing distributed SGD communication complexity. We analyze the forefront distributed non-convex optimization algorithm MARINA (Gorbunov et al., 2022) utilizing the proposed correlated quantizers and show that it outperforms the original MARINA and distributed SGD of Suresh et al. (2022) with regard to the communication complexity. We significantly refine the original analysis of MARINA without any additional assumptions using the weighted Hessian variance (Tyurin et al., 2022), and then we expand the theoretical framework of MARINA to accommodate a substantially broader range of potentially correlated and biased compressors, thus dilating the applicability of the method beyond the conventional independent unbiased compressor setup. Extensive experimental results corroborate our theoretical findings.

==> experiments/experiments.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import scipy\n",
    "from scipy.optimize import minimize\n",
    "from tqdm import tqdm, trange\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "class IdentityQuantizer:\n",
    "    def quantize(xs, rng):\n",
    "        return xs\n",
    "    \n",
    "    @staticmethod\n",
    "    def homogeneous_ab(n, d):\n",
    "        return 0, 0\n",
    "    \n",
    "    @staticmethod\n",
    "    def bits_per_client(n, d):\n",
    "        return 32 * d\n",
    "\n",
    "class CorrelatedQuantizer:\n",
    "    def quantize(xs, rng):\n",
    "        n, d = xs.shape\n",
    "        r = np.linalg.norm(xs, axis=1).max() # 32 bits per client for norm\n",
    "        \n",
    "        xs_normalized = (xs + r) / (2 * r)\n",
    "        \n",
    "        gammas = rng.random((n, d)) / n # generate gammas in [0, 1/n)\n",
    "        perms = rng.permuted(np.tile(np.linspace(0, 1, n, endpoint=False), d).reshape(d, n).T, axis=0)\n",
    "        thresholds = perms + gammas\n",
    "        \n",
    "        xs_compressed = np.zeros_like(xs)\n",
    "        xs_compressed[xs_normalized > thresholds] = 1 # 1 bit per coordinate per client\n",
    "        \n",
    "        xs_decompressed = 2 * r * xs_compressed - r\n",
    "        return xs_decompressed\n",
    "    \n",
    "    @staticmethod\n",
    "    def homogeneous_ab(n, d):\n",
    "        return d / 4 / n**2, 0\n",
    "    \n",
    "    @staticmethod\n",
    "    def bits_per_client(n, d):\n",
    "        return 32 + d\n",
    "\n",
    "\n",
    "class UncorrelatedQuantizer:\n",
    "    @staticmethod\n",
    "    def quantize(xs, rng):\n",
    "        n, d = xs.shape\n",
    "        r = np.linalg.norm(xs, axis=1)[:, np.newaxis]\n",
    "        \n",
    "        xs_normalized = (xs + r) / (2 * r)\n",
    "        \n",
    "        thresholds = rng.random((n, d))\n",
    "        \n",
    "        xs_compressed = np.zeros_like(xs)\n",
    "        xs_compressed[xs_normalized > thresholds] = 1\n",
    "        \n",
    "        xs_decompressed = 2 * r * xs_compressed - r\n",
    "        return xs_decompressed\n",
    "    \n",
    "    @staticmethod\n",
    "    def homogeneous_ab(n, d):\n",
    "        return d / 4 / n, 0\n",
    "    \n",
    "    @staticmethod\n",
    "    def bits_per_client(n, d):\n",
    "        return 32 + d\n",
    "\n",
    "\n",
    "class RandK:\n",
    "    @staticmethod\n",
    "    def quantize(xs, rng):\n",
    "        n, d = xs.shape\n",
    "    \n",
    "        # k = int(0.1 * d)\n",
    "        k = 1\n",
    "        # Sample a random subset of coordinates without replacement\n",
    "        idx = rng.random(xs.shape).argsort(1)[:,:k]\n",
    "        \n",
    "        xs_decompressed = np.zeros_like(xs)\n",
    "        np.put_along_axis(xs_decompressed, idx, np.take_along_axis(xs, idx, axis=1), axis=1)\n",
    "        return xs_decompressed * (d / k)\n",
    "    \n",
    "    @staticmethod\n",
    "    def homogeneous_ab(n, d):\n",
    "        # k = int(0.1 * d)\n",
    "        k = 1\n",
    "        return (d / k - 1) / n, 0\n",
    "    \n",
    "    @staticmethod\n",
    "    def bits_per_client(n, d):\n",
    "        # k = int(0.1 * d)\n",
    "        k = 1\n",
    "        return 32 * k\n",
    "\n",
    "\n",
    "class PermK:\n",
    "    def quantize(xs, rng):\n",
    "        n, d = xs.shape\n",
    "        if n % d == 0:\n",
    "            q = n // d\n",
    "            \n",
    "            idx = rng.permuted(np.arange(n)).reshape(d, q)\n",
    "            \n",
    "            xs_decompressed_t = np.zeros_like(xs).T\n",
    "            np.put_along_axis(xs_decompressed_t, idx, np.take_along_axis(xs.T, idx, axis=1), axis=1)\n",
    "            return xs_decompressed_t.T * d\n",
    "        elif d % n ==0:\n",
    "            q = d // n\n",
    "            idx = rng.permuted(np.arange(d)).reshape(n, q)\n",
    "            \n",
    "            xs_decompressed = np.zeros_like(xs)\n",
    "            np.put_along_axis(xs_decompressed, idx, np.take_along_axis(xs, idx, axis=1), axis=1)\n",
    "            return xs_decompressed * n\n",
    "        else:\n",
    "            raise ValueError(\"n must be a multiple of d or vice versa\")\n",
    "    \n",
    "    @staticmethod\n",
    "    def homogeneous_ab(n, d):\n",
    "        if d > n:\n",
    "            return 1, 1\n",
    "        else:\n",
    "            return 1 - (n - d) / (n - 1), 1 - (n - d) / (n - 1)\n",
    "        \n",
    "    @staticmethod\n",
    "    def bits_per_client(n, d):\n",
    "        if d > n:\n",
    "            return 32 * d/n\n",
    "        else:\n",
    "            return 32\n",
    "\n",
    "\n",
    "class Natural:\n",
    "    def quantize(xs, rng: np.random.Generator):\n",
    "        n, d = xs.shape\n",
    "\n",
    "        zeros_pos = (xs == 0)\n",
    "        xs[zeros_pos] = 1\n",
    "        \n",
    "        alpha = np.log2(abs(xs))\n",
    "        abs_down = np.power(2, np.floor(alpha))\n",
    "        abs_up = np.power(2, np.ceil(alpha))\n",
    "        pt = (abs_up - abs(xs)) / abs_down\n",
    "        sample = rng.binomial(1, pt).astype(bool)\n",
    "        \n",
    "        out = np.zeros_like(xs)\n",
    "        np.putmask(out, sample, abs_down)\n",
    "        np.putmask(out, ~sample, abs_up)\n",
    "        np.putmask(out, zeros_pos, 0)\n",
    "        out *= np.sign(xs)\n",
    "        return out\n",
    "    \n",
    "    @staticmethod\n",
    "    def homogeneous_ab(n, d):\n",
    "        return 1 / 8 / n, 0\n",
    "    \n",
    "    @staticmethod\n",
    "    def bits_per_client(n, d):\n",
    "        return 9 * d\n",
    "    \n",
    "    \n",
    "    \n",
    "def hadamard_transform_(vec):\n",
    "    \"\"\"fast Walsh–Hadamard transform (in-place)\n",
    "\n",
    "    :param vec: vec is expected to be a power of 2!\n",
    "    :return: the Hadamard transform of vec\n",
    "    \"\"\"\n",
    "    n = vec.shape[0]\n",
    "    d = vec.shape[1]\n",
    "    h = 2\n",
    "    while h <= d:\n",
    "        hf = h // 2\n",
    "        vec = vec.reshape(n, d // h, h)\n",
    "\n",
    "        ## the following is a more inplace way of doing the following:\n",
    "        # half_1 = batch[:, :, :hf]\n",
    "        # half_2 = batch[:, :, hf:]\n",
    "        # batch = torch.cat((half_1 + half_2, half_1 - half_2), dim=-1)\n",
    "        # the NOT inplace seems to be actually be slightly faster\n",
    "        # (I assume for making more memory-contiguous operations. That being said,\n",
    "        # it more easily throws out-of-memory and may slow things overall,\n",
    "        # so using inplace version below:)\n",
    "\n",
    "        vec[:, :, :hf] = vec[:, :, :hf] + vec[:, :, hf : 2 * hf]\n",
    "        vec[:, :, hf : 2 * hf] = vec[:, :, :hf] - 2 * vec[:, :, hf : 2 * hf]\n",
    "        h *= 2\n",
    "\n",
    "    vec *= d**-0.5  # vec /= np.sqrt(d)\n",
    "\n",
    "    return vec.reshape(n, d)\n",
    "\n",
    "\n",
    "class DriveQuantizer:\n",
    "    def quantize(xs, rng: np.random.Generator):\n",
    "        n, d = xs.shape\n",
    "        \n",
    "        # Pad\n",
    "        next_power_of_2 = 1 << (d - 1).bit_length()\n",
    "        xs = np.pad(xs, ((0, 0), (0, next_power_of_2 - d)))\n",
    "        \n",
    "        # Rotate\n",
    "\n",
    "        rademacher = 2 * rng.binomial(1, 0.5, size=xs.shape).astype(xs.dtype) - 1\n",
    "        xs = hadamard_transform_(xs * rademacher)\n",
    "\n",
    "        # Quantize\n",
    "        normalized_data = xs * np.sqrt(d) / np.linalg.norm(xs, axis=1)[:, np.newaxis]\n",
    "\n",
    "        quantized_xs = np.zeros_like(xs)\n",
    "        quantized_xs[normalized_data > 0] = np.sqrt(2/np.pi)\n",
    "        quantized_xs[normalized_data < 0] = -np.sqrt(2/np.pi)\n",
    "\n",
    "        # Dequantize\n",
    "        dequantized_xs = (np.linalg.norm(xs, axis=1) ** 2 / np.sum(xs * quantized_xs, axis=1))[:, np.newaxis] * quantized_xs\n",
    "        np.nan_to_num(dequantized_xs, copy=False)\n",
    "        \n",
    "        # Unrotate\n",
    "        out = hadamard_transform_(dequantized_xs) * rademacher\n",
    "        \n",
    "        # Unpad\n",
    "        out = out[:,:d]\n",
    "        return out\n",
    "    \n",
    "    @staticmethod\n",
    "    def homogeneous_ab(n, d):\n",
    "        return (np.pi / 2 - 1) / n, 0\n",
    "    \n",
    "    @staticmethod\n",
    "    def bits_per_client(n, d):\n",
    "        next_power_of_2 = 1 << (d - 1).bit_length()\n",
    "        return 32 + next_power_of_2\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "class TridiagonalFunctions:\n",
    "    def __init__(self, tridiag_matrices, biases):\n",
    "        self.tridiag_matrices = tridiag_matrices\n",
    "        self.biases = biases\n",
    "        \n",
    "        self.mean_matrix = sum(tridiag_matrices) / len(tridiag_matrices)\n",
    "        self.mean_bias = sum(biases) / len(biases)\n",
    "        \n",
    "        self.x = np.zeros((len(self.biases[0]),))\n",
    "        self.x[0] = np.sqrt(len(self.biases[0]))\n",
    "        \n",
    "    def reset(self):\n",
    "        self.x = np.zeros((len(self.biases[0]),))\n",
    "        self.x[0] = np.sqrt(len(self.biases[0]))\n",
    "        \n",
    "    def get_nd(self):\n",
    "        return len(self.tridiag_matrices), len(self.biases[0])\n",
    "        \n",
    "    def get_grad(self, batch_idx):\n",
    "        grads = []\n",
    "        for id in batch_idx:\n",
    "            tridiag_matrix = self.tridiag_matrices[id]\n",
    "            bias = self.biases[id]\n",
    "            grad = tridiag_matrix.dot(self.x) - bias\n",
    "            grads.append(grad)\n",
    "        return np.stack(grads)\n",
    "    \n",
    "    def get_full_grad(self):\n",
    "        return self.mean_matrix.dot(self.x) - self.mean_bias\n",
    "    \n",
    "    def get_values(self, batch_idx):\n",
    "        values = []\n",
    "        for id in batch_idx:\n",
    "            tridiag_matrix = self.tridiag_matrices[id]\n",
    "            bias = self.biases[id]\n",
    "            value = (1/2) * np.dot(self.x, tridiag_matrix.dot(self.x)) - np.dot(bias, self.x)\n",
    "            values.append(value)\n",
    "        return np.stack(values)\n",
    "    \n",
    "    def get_grad_and_values(self, batch_idx):\n",
    "        return self.get_grad(batch_idx), self.get_values(batch_idx)\n",
    "    \n",
    "    def apply_update(self, update):\n",
    "        self.x += update\n",
    "    \n",
    "    def get_liptschitz_constants(self):\n",
    "        eighs = [scipy.linalg.eigh_tridiagonal(\n",
    "            matrix.diagonal(0),\n",
    "            matrix.diagonal(1),\n",
    "            eigvals_only=True,\n",
    "        ) for matrix in self.tridiag_matrices]\n",
    "        return np.max(np.abs(eighs), axis=1)\n",
    "    \n",
    "    def get_smoothness_variance(self):\n",
    "        weights = np.ones(len(self.tridiag_matrices), dtype=np.float32) / len(self.tridiag_matrices)\n",
    "\n",
    "        lambda_square_matrix = lambda A: A.dot(A)\n",
    "        def lambda_mean_matrices(A_list, weights=None):\n",
    "            if weights is not None:\n",
    "                A_list_weights = [A / (len(A_list) * weight) for A, weight in zip(A_list, weights)]\n",
    "            else:\n",
    "                A_list_weights = A_list\n",
    "            return sum(A_list_weights) / len(A_list)\n",
    "        \n",
    "        mean_matrices = lambda_mean_matrices(self.tridiag_matrices)\n",
    "        square_mean_matrices = lambda_square_matrix(mean_matrices)\n",
    "        square_matrices = list(map(lambda_square_matrix, self.tridiag_matrices))\n",
    "        mean_square_matrices = lambda_mean_matrices(square_matrices, weights)\n",
    "\n",
    "        result_matrix = mean_square_matrices - square_mean_matrices\n",
    "\n",
    "        svdvals = scipy.sparse.linalg.svds(result_matrix, k=1, return_singular_vectors=False)\n",
    "        op_norm = np.max(svdvals)\n",
    "        if op_norm < 1e-5: # float errors add up\n",
    "            return 0.0\n",
    "        svb = np.sqrt(op_norm)\n",
    "        return svb\n",
    "\n",
    "\n",
    "def create_worst_case(dim, liptschitz_gradient_constant, noise_lambda, rng, strategy='mul'):\n",
    "    scale = liptschitz_gradient_constant / 4.\n",
    "    main_diag = 2 * np.ones((dim,), dtype=np.float32)\n",
    "    side_diag = -1 * np.ones((dim - 1,), dtype=np.float32)\n",
    "    b = np.zeros((dim,), dtype=np.float32)\n",
    "    b[0] = -1\n",
    "    if noise_lambda > 0:\n",
    "        if strategy == 'add':\n",
    "            noise = (noise_lambda * rng.standard_exponential(size=(1,), dtype=np.float32))[0]\n",
    "            main_diag += noise\n",
    "            side_diag += noise\n",
    "        if strategy == 'mul':\n",
    "            noise_scale = (1 + noise_lambda * rng.standard_normal(size=(1,), dtype=np.float32))[0]\n",
    "            noise_bias = (noise_lambda * rng.standard_normal(size=(1,), dtype=np.float32))[0]\n",
    "            b[0] += noise_bias\n",
    "            b[0] *= noise_scale\n",
    "            main_diag *= noise_scale\n",
    "            side_diag *= noise_scale\n",
    "    b[0] *= scale\n",
    "    return scale * main_diag, scale * side_diag, b\n",
    "\n",
    "\n",
    "def create_worst_case_functions(num_nodes, dim, rng, liptschitz_gradient_constant=1, noise_lambda=0, strongly_convex_constant=0.001):\n",
    "    main_diags = []\n",
    "    side_diags = []\n",
    "    bs = []\n",
    "    for i in range(num_nodes):\n",
    "        main_diag, side_diag, b = create_worst_case(dim, liptschitz_gradient_constant, noise_lambda, rng)\n",
    "        main_diags.append(main_diag)\n",
    "        side_diags.append(side_diag)\n",
    "        bs.append(b)\n",
    "    lambda_mean_matrices = lambda A_list: sum(A_list) / len(A_list)\n",
    "    mean_main_diag = lambda_mean_matrices(main_diags)\n",
    "    mean_side_diag = lambda_mean_matrices(side_diags)\n",
    "    eigs = scipy.linalg.eigh_tridiagonal(mean_main_diag, mean_side_diag, eigvals_only=True)\n",
    "    min_eig = np.min(eigs)\n",
    "    tridiag_matrices = []\n",
    "    biases = []\n",
    "    for main_diag, side_diag, b in zip(main_diags, side_diags, bs):\n",
    "        main_diag = main_diag - min_eig\n",
    "        main_diag = main_diag + strongly_convex_constant\n",
    "        \n",
    "        tridiag_matrices.append(scipy.sparse.diags([side_diag, main_diag, side_diag], [-1, 0, 1]))\n",
    "        biases.append(b)\n",
    "    return TridiagonalFunctions(tridiag_matrices, biases)\n",
    "\n",
    "\n",
    "def create_convex_different_liptschitz(num_nodes, dim, rng, liptschitz_gradient_constant=1, noise_lambda=0):\n",
    "    tridiag_matrices = []\n",
    "    biases = []\n",
    "    for _ in range(num_nodes):\n",
    "        main_diag, side_diag, b = create_worst_case(dim, liptschitz_gradient_constant, 0.0, rng)\n",
    "        scale = 1 + noise_lambda * rng.standard_exponential(size=(1,), dtype=np.float32)\n",
    "        main_diag *= scale\n",
    "        side_diag *= scale\n",
    "        b[0] += noise_lambda * rng.standard_normal(size=(1,), dtype=np.float32)\n",
    "        tridiag_matrices.append(scipy.sparse.diags([side_diag, main_diag, side_diag], [-1, 0, 1]))\n",
    "        biases.append(b)\n",
    "    return TridiagonalFunctions(tridiag_matrices, biases)\n",
    "\n",
    "\n",
    "def create_convex_max_diff_liptschitz(num_nodes, dim, rng, liptschitz_gradient_constant=1, noise_lambda=0):\n",
    "    tridiag_matrices = []\n",
    "    biases = []\n",
    "    for _ in range(num_nodes - 1):\n",
    "        main_diag, side_diag, b = create_worst_case(dim, liptschitz_gradient_constant, 1.0, rng)\n",
    "        b[0] += rng.standard_normal(size=(1,), dtype=np.float32)\n",
    "        tridiag_matrices.append(scipy.sparse.diags([side_diag, main_diag, side_diag], [-1, 0, 1]))\n",
    "        biases.append(b)\n",
    "    \n",
    "    main_diag, side_diag, b = create_worst_case(dim, liptschitz_gradient_constant, 1.0 + noise_lambda, rng)\n",
    "    b[0] += rng.standard_normal(size=(1,), dtype=np.float32)\n",
    "    tridiag_matrices.append(scipy.sparse.diags([side_diag, main_diag, side_diag], [-1, 0, 1]))\n",
    "    biases.append(b)  \n",
    "    \n",
    "    return TridiagonalFunctions(tridiag_matrices, biases)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def marina_client_step(i: int, broadcasted_grad, functions, p: float, gamma: float, quantize_fn, rng, batch_idx, n):\n",
    "    c = i == 0 or rng.random() < p\n",
    "    if c:\n",
    "        functions.apply_update(- gamma * broadcasted_grad) \n",
    "        grads, values = functions.get_grad_and_values(np.arange(0, n))\n",
    "        uncompressed_updates = grads\n",
    "        compressed_updates = grads\n",
    "    else:\n",
    "        prev_grads, _ = functions.get_grad_and_values(batch_idx)\n",
    "        functions.apply_update(- gamma * broadcasted_grad) \n",
    "        grads, values = functions.get_grad_and_values(batch_idx)\n",
    "        uncompressed_updates = grads - prev_grads\n",
    "        compressed_updates = quantize_fn(uncompressed_updates, rng)\n",
    "    return grads, values, c, uncompressed_updates, compressed_updates\n",
    "\n",
    "\n",
    "def marina_master_step(updates, prev_grad, c, rng, batch_size, probs, batch_idx, n):\n",
    "    if c:\n",
    "        prev_grad = updates.mean(axis=0)\n",
    "    else:\n",
    "        prev_grad = prev_grad + updates.mean(axis=0)\n",
    "    return prev_grad, updates.shape[0]\n",
    "\n",
    "\n",
    "def weighted_marina_master_step(updates, prev_grad, c, rng, batch_size, probs, batch_idx, n):\n",
    "    if c:\n",
    "        prev_grad = updates.mean(axis=0)\n",
    "        num_unique_clients = n\n",
    "    else:\n",
    "        num_unique_clients = len(np.unique(batch_idx))\n",
    "        sampled_client_updates = updates / probs[batch_idx] / n\n",
    "        prev_grad = prev_grad + sampled_client_updates.mean(axis=0)\n",
    "    return prev_grad, num_unique_clients\n",
    "\n",
    "def marina_homogeneous_p(a, b, d, bits_per_client, liptschitz_constants):\n",
    "    assert b == 0, \"Not implemented\"\n",
    "    if a == 0:\n",
    "        return 0\n",
    "\n",
    "    mean_liptschitz_gradient_constant = sum(liptschitz_constants) / len(liptschitz_constants)\n",
    "    mean_square_liptschitz_gradient_constant = (sum(l**2 for l in liptschitz_constants) / len(liptschitz_constants)) ** (1 / 2)\n",
    "    a *= (mean_square_liptschitz_gradient_constant / mean_liptschitz_gradient_constant) ** 2\n",
    "    \n",
    "    c = bits_per_client / (32 * d)\n",
    "    \n",
    "    def func_(p):\n",
    "        return (p + (1 - p) * c) * (1 + np.sqrt((1 - p) / p * a))\n",
    "\n",
    "    def grad_(p):\n",
    "        return ((-a / p - a * (1 - p) / p**2) * (p + c * (1 - p))) / (2 * np.sqrt(a * (1 - p) / p)) + (1 - c) * (\n",
    "            1 + np.sqrt(a * (1 - p) / p)\n",
    "        )\n",
    "\n",
    "    result = minimize(func_, 0.5, method=\"SLSQP\", jac=grad_, bounds=[(1e-5, 1 - 1e-5)], tol=1e-10)\n",
    "    assert result.success, result.message\n",
    "    return result.x[0]\n",
    "\n",
    "\n",
    "def marina_homogeneous_gamma(a, b, liptschitz_constants, smoothness_variance, p, num_clients):\n",
    "    mean_liptschitz_gradient_constant = sum(liptschitz_constants) / num_clients\n",
    "    mean_square_liptschitz_gradient_constant = (sum(l**2 for l in liptschitz_constants) / num_clients) ** (1 / 2)\n",
    "    \n",
    "    if b == 0:\n",
    "        smoothness_variance = 0 # Doesn't matter\n",
    "    if a == 0:\n",
    "        p = 1 # Doesn't matter\n",
    "\n",
    "    m = mean_liptschitz_gradient_constant + np.sqrt(\n",
    "        ((1 - p) / p) * ((a - b) * mean_square_liptschitz_gradient_constant**2 + b * smoothness_variance**2)\n",
    "    )\n",
    "    \n",
    "    return 1/m\n",
    "\n",
    "\n",
    "def weighted_marina_homogeneous_p(a, b, d, bits_per_client, n):\n",
    "    assert b == 0, \"Not implemented\"\n",
    "    \n",
    "    a = a * n + 1\n",
    "    c = bits_per_client / (32 * d * n)\n",
    "    \n",
    "    def func_(p):\n",
    "        return (p + (1 - p) * c) * (1 + np.sqrt((1 - p) / p * a))\n",
    "\n",
    "    def grad_(p):\n",
    "        return ((-a / p - a * (1 - p) / p**2) * (p + c * (1 - p))) / (2 * np.sqrt(a * (1 - p) / p)) + (1 - c) * (\n",
    "            1 + np.sqrt(a * (1 - p) / p)\n",
    "        )\n",
    "\n",
    "    result = minimize(func_, 0.5, method=\"SLSQP\", jac=grad_, bounds=[(1e-5, 1 - 1e-5)], tol=1e-10)\n",
    "    assert result.success, result.message\n",
    "    return result.x[0]\n",
    "\n",
    "\n",
    "def weighted_marina_homogeneous_gamma(a, b, liptschitz_constants, p, num_clients):\n",
    "    assert b == 0\n",
    "    mean_liptschitz_gradient_constant = sum(liptschitz_constants) / num_clients\n",
    "    w = a * num_clients\n",
    "    return 1 / mean_liptschitz_gradient_constant / (1 + np.sqrt((1 - p) / p * (1 + w)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def dcgd_client_step(i: int, broadcasted_grad, functions, p: float, gamma: float, quantize_fn, rng, batch_idx, n):\n",
    "    prev_grads, _ = functions.get_grad_and_values(batch_idx)\n",
    "    functions.apply_update(- gamma * broadcasted_grad) \n",
    "    grads, values = functions.get_grad_and_values(batch_idx)\n",
    "    uncompressed_updates = grads\n",
    "    compressed_updates = quantize_fn(uncompressed_updates, rng)\n",
    "    return grads, values, False, uncompressed_updates, compressed_updates\n",
    "\n",
    "\n",
    "def dcgd_master_step(updates, prev_grad, c, rng, batch_size, probs, batch_idx, n):\n",
    "    prev_grad = updates.mean(axis=0)\n",
    "    return prev_grad, updates.shape[0]\n",
    "\n",
    "\n",
    "def dcgd_homogeneous_gamma(a, b, liptschitz_constants, smoothness_variance, p, num_clients):\n",
    "    assert b == 0\n",
    "    mean_liptschitz_gradient_constant = sum(liptschitz_constants) / num_clients\n",
    "    w = a * num_clients\n",
    "    return 1 / mean_liptschitz_gradient_constant / (1 + w)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def measure(functions, quantizer, gamma_mult, rng, p=None, steps=None, comm_limit=None, use_dcgd=False, use_importance_sampling=False, batch_size=None):\n",
    "    assert (steps is None) ^ (comm_limit is None), \"Either steps or comm_limit must be specified\"\n",
    "    if use_importance_sampling:\n",
    "        assert batch_size is not None, \"Batch size must be specified for importance sampling\"\n",
    "        assert not use_dcgd\n",
    "    \n",
    "    n, d = functions.get_nd()\n",
    "    \n",
    "    a, b = quantizer.homogeneous_ab(n, d)\n",
    "    liptschitz_constants = np.array(functions.get_liptschitz_constants())\n",
    "    \n",
    "    if p is None:\n",
    "        if use_importance_sampling:\n",
    "            p = weighted_marina_homogeneous_p(a, b, d, quantizer.bits_per_client(n, d), n)\n",
    "        elif use_dcgd:\n",
    "            p = None\n",
    "        else:\n",
    "            p = marina_homogeneous_p(a, b, d, quantizer.bits_per_client(n, d), liptschitz_constants)\n",
    "    \n",
    "    if use_importance_sampling:\n",
    "        gamma_base = weighted_marina_homogeneous_gamma(a, b, liptschitz_constants, p, n)\n",
    "    elif use_dcgd:\n",
    "        gamma_base = dcgd_homogeneous_gamma(a, b, liptschitz_constants, functions.get_smoothness_variance(), p, n)\n",
    "    else:\n",
    "        gamma_base = marina_homogeneous_gamma(a, b, liptschitz_constants, functions.get_smoothness_variance(), p, n)\n",
    "    \n",
    "    gamma = gamma_mult * gamma_base\n",
    "    \n",
    "    # print(f\"{p=}, {gamma=}\")\n",
    "\n",
    "    metrics = {\n",
    "        'values': [],\n",
    "        'grad_norms_2': [],\n",
    "        'total_bits_received': [],\n",
    "        'is_full': [],\n",
    "        'r': [],\n",
    "        'sigma': [],\n",
    "        'updates_mean_squares': [],\n",
    "        'sigma_r_norm': [],\n",
    "        'step_size': gamma,\n",
    "        'p': p,\n",
    "    }\n",
    "    \n",
    "    master_prev_grad = np.zeros((d,))\n",
    "    \n",
    "    total_bits_received = 0\n",
    "    broadcasted_grad = np.zeros((d, ))\n",
    "    if steps is not None:\n",
    "        pbar = tqdm(total=steps)\n",
    "    else:\n",
    "        pbar = tqdm(total=comm_limit)\n",
    "        \n",
    "        \n",
    "    if use_importance_sampling:\n",
    "        client_step_fn = marina_client_step\n",
    "        master_step_fn = weighted_marina_master_step\n",
    "    elif use_dcgd:\n",
    "        client_step_fn = dcgd_client_step\n",
    "        master_step_fn = dcgd_master_step\n",
    "    else:\n",
    "        client_step_fn = marina_client_step\n",
    "        master_step_fn = marina_master_step\n",
    "        \n",
    "        \n",
    "    step = 0\n",
    "    while True:\n",
    "        if use_importance_sampling:\n",
    "            batch_idx = np.random.choice(n, p=liptschitz_constants / liptschitz_constants.sum(), size=batch_size)\n",
    "        else:\n",
    "            batch_idx = np.arange(0, n)\n",
    "        \n",
    "        grads, values, c, uncompressed_updates, compressed_updates = client_step_fn(\n",
    "            step, \n",
    "            broadcasted_grad, \n",
    "            functions,\n",
    "            p, \n",
    "            gamma, \n",
    "            quantizer.quantize,\n",
    "            rng,\n",
    "            batch_idx=batch_idx,\n",
    "            n=n,\n",
    "        )\n",
    "        \n",
    "        broadcasted_grad, num_unique_clients = master_step_fn(\n",
    "            compressed_updates, \n",
    "            master_prev_grad, \n",
    "            c, \n",
    "            rng, \n",
    "            batch_size,\n",
    "            liptschitz_constants / liptschitz_constants.sum(),\n",
    "            batch_idx,\n",
    "            n,\n",
    "        )\n",
    "\n",
    "        master_prev_grad = broadcasted_grad\n",
    "        \n",
    "        # Metrics\n",
    "        metrics['values'].append(values.mean())\n",
    "        metrics['grad_norms_2'].append(np.linalg.norm(functions.get_full_grad())**2)\n",
    "        metrics['total_bits_received'].append(total_bits_received)\n",
    "        metrics['is_full'].append(c)\n",
    "        # metrics['r'].append(np.linalg.norm(uncompressed_updates, axis=1).max())\n",
    "        # metrics['sigma'].append(np.linalg.norm(uncompressed_updates - uncompressed_updates.mean(axis=0), axis=1).mean())\n",
    "        # metrics['sigma_r_norm'].append(metrics['sigma'][-1] *  metrics['r'][-1] / (np.linalg.norm(uncompressed_updates, axis=1)**2).mean())\n",
    "        \n",
    "        bits_per_client = 32 * d if c else quantizer.bits_per_client(n, d)\n",
    "        total_bits_received += bits_per_client * num_unique_clients\n",
    "        step += 1\n",
    "        \n",
    "        if steps is not None:\n",
    "            pbar.update(1)\n",
    "        else:\n",
    "            pbar.update(bits_per_client * num_unique_clients)\n",
    "        \n",
    "        if steps is not None and step >= steps:\n",
    "            break\n",
    "        \n",
    "        if comm_limit is not None and total_bits_received >= comm_limit:\n",
    "            break\n",
    "        \n",
    "    return metrics"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.lines as mlines\n",
    "\n",
    "\n",
    "LINE_KWARGS = {\n",
    "    # Baseline\n",
    "    \"DCGD + IQ\": {\"color\": \"black\"},\n",
    "    \"DCGD + CQ\": {\"color\": \"gray\", \"linestyle\": (0, (5, 1))},\n",
    "    \"Gradient Descent\": {\"color\": \"gray\", \"linestyle\": \"solid\"},\n",
    "    \"MARINA + CQ\": {\"color\": \"green\", \"linestyle\": \"dashed\"}, \n",
    "    \"MARINA + IQ\":{\"color\": \"red\", \"linestyle\": \"dashdot\"},\n",
    "    \"MARINA + DRIVE\": {\"color\": \"blue\", \"linestyle\": \"dotted\"},\n",
    "    # Weights\n",
    "     \"MARINA + DRIVE + IS\": {\"color\": \"midnightblue\", \"linestyle\": (0, (1, 1))}, \n",
    "}\n",
    "DOT_KWARGS = {\n",
    "    # Baseline\n",
    "    \"DCGD + IQ\": {\"color\": \"black\"},\n",
    "    \"DCGD + CQ\": {\"color\": \"gray\"},\n",
    "    \"MARINA + CQ\": {\"color\": \"green\", \"marker\": \"^\"}, \n",
    "    \"MARINA + IQ\":{\"color\": \"red\", \"linestyle\": \":\", \"marker\": \"v\"}, \n",
    "    \"MARINA + DRIVE\": {\"color\": \"blue\", \"linestyle\": \"--\", \"marker\": \"o\"},\n",
    "    # Weights\n",
    "    \"MARINA + DRIVE + IS\": {\"color\": \"midnightblue\", \"marker\": \"*\"}, \n",
    "}\n",
    "\n",
    "\n",
    "def plot_norms(ax, metrics, y_key, label, line_kwargs, dot_kwargs, weighted):\n",
    "    full_grad = np.array(metrics[\"is_full\"])\n",
    "    bits_per_client = np.array(metrics[\"total_bits_received\"]) / NUM_CLIENTS\n",
    "    grad_norm_2 = np.array(metrics[y_key])\n",
    "    \n",
    "    c = ~np.concatenate((full_grad, [True])) & ~np.concatenate(([True], full_grad))\n",
    "    \n",
    "    diff = np.diff(c.astype(int))\n",
    "    starts = np.where(diff == 1)[0]\n",
    "    ends = np.where(diff == -1)[0]\n",
    "    \n",
    "    for start, end in zip(starts, ends):\n",
    "        norms = np.minimum(grad_norm_2[start:end+1], 10**20) # for debugging purposes \n",
    "        ax.plot(bits_per_client[start:end+1], norms, label=label, **line_kwargs)\n",
    "    \n",
    "    # Connect points inbetween full grads\n",
    "    for i in range(len(bits_per_client)-1):\n",
    "        if not full_grad[i] and not full_grad[i+1]:\n",
    "            pass\n",
    "        elif full_grad[i+1]:\n",
    "            norm = min(grad_norm_2[i], 10**20) # for debugging purposes \n",
    "            ax.scatter(\n",
    "                bits_per_client[i],\n",
    "                norm,\n",
    "                **dot_kwargs,\n",
    "            )\n",
    "            \n",
    "            \n",
    "def plot(weighted: bool):\n",
    "    num_plots = len(NOISES)\n",
    "    if weighted:\n",
    "        fig, axs = plt.subplots(2, 1, figsize=(6, 4))\n",
    "    else:\n",
    "        fig, axs = plt.subplots(num_plots, 1, figsize=(6, 6))\n",
    "\n",
    "    for i, noise in enumerate(NOISES):\n",
    "        ax = axs[i]\n",
    "        \n",
    "        for name, metrics in METRICS.items():\n",
    "            plot_norms(\n",
    "                ax, \n",
    "                metrics[noise], \n",
    "                \"grad_norms_2\", \n",
    "                f\"{name}\" + (f\"; {GAMMAS[name][noise]}x Step Size\" if name != \"MARINA + CQ\" or noise == 0 else \"\"), \n",
    "                LINE_KWARGS[name], \n",
    "                DOT_KWARGS[name],\n",
    "                weighted\n",
    "            )\n",
    "\n",
    "        ax.set_yscale(\"log\")\n",
    "\n",
    "        ax.set_xlabel(\"# of bits sent per client\")\n",
    "        ax.set_ylabel(r\"$\\|\\nabla f(x)\\|^2$\")\n",
    "        \n",
    "        if weighted:\n",
    "            ax.set_title(rf\"$\\min L_i=$ {PROBLEM_PROPERTIES[noise]['minLi']:.2}; $\\max L_i=$ {PROBLEM_PROPERTIES[noise]['maxLi']:.2}\")\n",
    "        else:\n",
    "            ax.set_title(rf\"$L_\\pm=$ {PROBLEM_PROPERTIES[noise]['L+-']:.2}; $L_-=$ {PROBLEM_PROPERTIES[noise]['L-']:.2}; $L_+=$ {PROBLEM_PROPERTIES[noise]['L+']:.2}\")\n",
    "        \n",
    "        # Legend\n",
    "        handles = []\n",
    "        for name in METRICS:\n",
    "            handle_kwargs = {}\n",
    "            handle_kwargs.update(DOT_KWARGS[name])\n",
    "            handle_kwargs.update(LINE_KWARGS[name])\n",
    "            handle = mlines.Line2D([], [], \n",
    "                label=f\"{name}\" + (f\"; {GAMMAS[name][noise]}x Step Size\" if name != \"MARINA + CQ\" or noise == 0 else \"\"), \n",
    "                **handle_kwargs\n",
    "            )\n",
    "            handles.append(handle)\n",
    "        ax.legend(handles=handles, loc='upper right')\n",
    "    \n",
    "    fig.tight_layout()\n",
    "    return fig"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## 4.2 Quadratic Optimization Tasks with Various Hessian Variances $L_\\pm$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "SIZE = 1024\n",
    "NUM_CLIENTS = 128\n",
    "\n",
    "SEED = 0\n",
    "RNG = np.random.default_rng(SEED)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "DCGD_UNCORR_GAMMA_MULT = {0.0: 64, 0.1: 64, 0.5: 64, 1.0: 32}\n",
    "DCGD_CORR_GAMMA_MULT = {0.0: 2, 0.1: 2, 0.5: 2, 1.0: 2}\n",
    "CORR_GAMMA_MULT = {0.0: 4, 0.1: 4, 0.5: 2, 1.0: 2}\n",
    "UNCORR_GAMMA_MULT = {0.0: 1, 0.1: 1, 0.5: 1, 1.0: 1}\n",
    "DRIVE_GAMMA_MULT = {0.0: 2, 0.1: 2, 0.5: 2, 1.0: 2}\n",
    "NOISES = [0.1, 0.5, 1.0]\n",
    "\n",
    "START = np.zeros((SIZE,))\n",
    "START[0] = np.sqrt(SIZE)\n",
    "\n",
    "DCGD_UNCORR_METRICS = {}\n",
    "DCGD_CORR_METRICS = {}\n",
    "CORR_METRICS = {}\n",
    "UNCORR_METRICS = {}\n",
    "DRIVE_METRICS = {}\n",
    "\n",
    "PROBLEM_PROPERTIES = {noise: {} for noise in NOISES}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "COMM_LIMIT = 3e8\n",
    "\n",
    "for i, noise in enumerate(NOISES):\n",
    "    print(f\"noise = {noise}\")\n",
    "    functions = create_worst_case_functions(NUM_CLIENTS, SIZE, RNG, noise_lambda=noise)\n",
    "    \n",
    "    PROBLEM_PROPERTIES[noise][\"L+-\"] = functions.get_smoothness_variance()\n",
    "    liptschitz_constants = functions.get_liptschitz_constants()\n",
    "    PROBLEM_PROPERTIES[noise][\"L-\"] = sum(liptschitz_constants) / NUM_CLIENTS\n",
    "    PROBLEM_PROPERTIES[noise][\"L+\"] = (sum(l**2 for l in liptschitz_constants) / NUM_CLIENTS) ** (1 / 2)\n",
    "    \n",
    "    functions.reset()\n",
    "    DCGD_UNCORR_METRICS[noise] = measure(\n",
    "        functions, UncorrelatedQuantizer, DCGD_UNCORR_GAMMA_MULT[noise], RNG, comm_limit=COMM_LIMIT, use_dcgd=True,\n",
    "    )\n",
    "    # functions.reset()\n",
    "    # DCGD_CORR_METRICS[noise] = measure(\n",
    "    #     functions, CorrelatedQuantizer, DCGD_CORR_GAMMA_MULT[noise], RNG, comm_limit=COMM_LIMIT, use_dcgd=True,\n",
    "    # )\n",
    "    functions.reset()\n",
    "    CORR_METRICS[noise] = measure(\n",
    "        functions, CorrelatedQuantizer, CORR_GAMMA_MULT[noise], RNG, comm_limit=COMM_LIMIT,\n",
    "    )\n",
    "    functions.reset()\n",
    "    UNCORR_METRICS[noise] = measure(\n",
    "        functions, UncorrelatedQuantizer, UNCORR_GAMMA_MULT[noise], RNG, comm_limit=COMM_LIMIT,\n",
    "    )\n",
    "    functions.reset()\n",
    "    DRIVE_METRICS[noise] = measure(\n",
    "        functions, DriveQuantizer, DRIVE_GAMMA_MULT[noise], RNG, comm_limit=COMM_LIMIT,\n",
    "    )\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "METRICS = {\n",
    "    \"DCGD + IQ\": DCGD_UNCORR_METRICS,\n",
    "    # \"DCGD + CQ\": DCGD_CORR_METRICS,\n",
    "    \"MARINA + CQ\": CORR_METRICS,\n",
    "    \"MARINA + IQ\": UNCORR_METRICS, \n",
    "    \"MARINA + DRIVE\": DRIVE_METRICS\n",
    "}\n",
    "\n",
    "GAMMAS = {\n",
    "    \"DCGD + IQ\": DCGD_UNCORR_GAMMA_MULT,\n",
    "    # \"DCGD + CQ\": DCGD_CORR_GAMMA_MULT,\n",
    "    \"MARINA + CQ\": CORR_GAMMA_MULT,\n",
    "    \"MARINA + IQ\": UNCORR_GAMMA_MULT,\n",
    "    \"MARINA + DRIVE\": DRIVE_GAMMA_MULT\n",
    "}\n",
    "\n",
    "fig = plot(weighted=False)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig(\"../images/baseline_comparison.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## 4.4 Weighted $\\mathsf{MARINA}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "SIZE = 1024\n",
    "NUM_CLIENTS = 128\n",
    "\n",
    "SEED = 0\n",
    "RNG = np.random.default_rng(SEED)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "WEIGHTED_GAMMA_MULT = {0.0: 32, 0.5: 32, 10.0: 32, 100.0: 32}\n",
    "UNWEIGHTED_GAMMA_MULT = {0.0: 2, 0.5: 2, 10.0: 2, 100.0: 2}\n",
    "NOISES = [0.0, 10.0]\n",
    "\n",
    "WEIGHTED_METRICS = {}\n",
    "UNWEIGHTED_METRICS = {}\n",
    "\n",
    "PROBLEM_PROPERTIES = {noise: {} for noise in NOISES}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "COMM_LIMIT = 1e8\n",
    "\n",
    "for i, noise in enumerate(NOISES):\n",
    "    print(f\"noise = {noise}\")\n",
    "    functions = create_convex_different_liptschitz(NUM_CLIENTS, SIZE, RNG, noise_lambda=noise)\n",
    "    \n",
    "    liptschitz_constants = functions.get_liptschitz_constants()\n",
    "    PROBLEM_PROPERTIES[noise][\"minLi\"] = min(liptschitz_constants)\n",
    "    PROBLEM_PROPERTIES[noise][\"maxLi\"] = max(liptschitz_constants)\n",
    "    \n",
    "    functions.reset()\n",
    "    UNWEIGHTED_METRICS[noise] = measure(\n",
    "        functions, DriveQuantizer, UNWEIGHTED_GAMMA_MULT[noise], RNG, comm_limit=COMM_LIMIT, use_importance_sampling=False,\n",
    "    )    \n",
    "    functions.reset()\n",
    "    WEIGHTED_METRICS[noise] = measure(\n",
    "        functions, DriveQuantizer, WEIGHTED_GAMMA_MULT[noise], RNG, comm_limit=COMM_LIMIT, use_importance_sampling=True, batch_size=1,\n",
    "    )\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "METRICS = {\n",
    "    \"MARINA + DRIVE + IS\": WEIGHTED_METRICS,\n",
    "    \"MARINA + DRIVE\": UNWEIGHTED_METRICS,\n",
    "}\n",
    "GAMMAS = {\n",
    "    \"MARINA + DRIVE + IS\": WEIGHTED_GAMMA_MULT,\n",
    "    \"MARINA + DRIVE\": UNWEIGHTED_GAMMA_MULT\n",
    "}\n",
    "\n",
    "plt.rcParams[\"axes.formatter.limits\"] = (5, 5)\n",
    "fig = plot(weighted=True)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig(\"../images/weighted.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## B.3.3 Numerical Complexity Analysis in the d-n Plane"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from scipy.optimize import minimize\n",
    "import numpy as np"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_func(a, b):\n",
    "    def func_(p):\n",
    "        return (p + (1 - p) * a) * (1 + np.sqrt((1 - p) / p * b))\n",
    "    return func_\n",
    "\n",
    "def get_grad(a, b):\n",
    "    def grad_(p):\n",
    "        return ((-b/p - b * (1-p)/p**2) * (p + a * (1-p)))/(2*np.sqrt(b * (1-p)/p)) + (1-a) * (1 + np.sqrt(b * (1 - p) / p))\n",
    "    return grad_"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "NUM=200\n",
    "MAX = 14\n",
    "\n",
    "ns = np.logspace(2, MAX, num=NUM)\n",
    "ds = np.logspace(2, MAX, num=NUM)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from tqdm import tqdm\n",
    "\n",
    "def optimize_all(ns, ds, correlated: bool):\n",
    "    optimum_values = np.empty((len(ns), len(ds)))\n",
    "    \n",
    "    prev=0.5\n",
    "    for i, n in enumerate(tqdm(ns)):\n",
    "        for j, d in enumerate(ds):\n",
    "            if correlated:\n",
    "                a, b = (32+d)/(32*d), 12*d/n**2\n",
    "            else:\n",
    "                a, b = (32+d)/(32*d), d/(4 * n)\n",
    "\n",
    "            func = get_func(a, b)\n",
    "            grad = get_grad(a, b)\n",
    "            res = minimize(func, prev, method='SLSQP', jac=grad, bounds=[(1e-5, 1-1e-5)], tol=1e-10)\n",
    "            assert res.success, res.message\n",
    "            optimum_values[i, j] = min(func(res.x[0]), func(1))\n",
    "            prev = res.x[0] if res.x[0] < 0.99 else 0.1\n",
    "    return optimum_values"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "correlated_values = optimize_all(ns, ds, correlated=True)\n",
    "uncorrelated_values = optimize_all(ns, ds, correlated=False)\n",
    "ratio = uncorrelated_values / correlated_values"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "ns, ds = np.meshgrid(ns, ds)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib as mpl\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns\n",
    "\n",
    "mpl.rcParams['text.usetex'] = True\n",
    "mpl.rcParams['text.latex.preamble'] = r'\\usepackage{amsmath}' #for \\text command\n",
    "\n",
    "fig, axs = plt.subplots(1, 3, figsize=(14, 5), gridspec_kw={'width_ratios': [1, 1, 1.25]})\n",
    "\n",
    "ticks = range(10, NUM, NUM // MAX)\n",
    "tick_labels = np.linspace(1, MAX, MAX)\n",
    "\n",
    "ax = sns.heatmap(-np.log10(uncorrelated_values), ax=axs[0], cbar=False)\n",
    "log_uncorrelated_values = np.log10(uncorrelated_values)\n",
    "ax.set_xticks(ticks)\n",
    "ax.set_xticklabels(tick_labels)\n",
    "ax.set_xlabel(r'$\\log_{10}{d}$' + '\\n(a)')\n",
    "ax.set_yticks(ticks)\n",
    "ax.set_yticklabels(tick_labels)\n",
    "ax.set_ylabel(r'$\\log_{10}{n}$')\n",
    "ax.set_title(r\"$-\\log_{10}{\\text{IF}_{\\text{ind}}}$\")\n",
    "n_opt, d_opt = np.argmin(log_uncorrelated_values) // NUM, np.argmin(log_uncorrelated_values) % NUM\n",
    "ax.scatter([d_opt], [n_opt], label=\"Max Speedup\\n=\" + f\"{1/uncorrelated_values[n_opt][d_opt]:.3}\", color=\"green\", marker=\"*\")\n",
    "ax.legend()\n",
    "\n",
    "ax = sns.heatmap(-np.log10(correlated_values), ax=axs[1], cbar=False)\n",
    "log_correlated_values = np.log10(correlated_values)\n",
    "ax.set_xticks(ticks)\n",
    "ax.set_xticklabels(tick_labels)\n",
    "ax.set_xlabel(r'$\\log_{10}{d}$' + '\\n(b)')\n",
    "ax.set_yticks([])\n",
    "# ax.set_yticks(ticks)\n",
    "# ax.set_yticklabels(tick_labels)\n",
    "# ax.set_ylabel(r'$\\log_{10}{n}$')\n",
    "ax.set_title(r\"$-\\log_{10}{\\text{IF}_{\\text{cor}}}$\")\n",
    "n_opt, d_opt = np.argmin(log_correlated_values) // NUM, np.argmin(log_correlated_values) % NUM\n",
    "ax.scatter([d_opt], [n_opt], label=\"Max Speedup\\n=\" + f\"{1/correlated_values[n_opt][d_opt]:.3}\", color=\"green\", marker=\"*\")\n",
    "ax.legend()\n",
    "\n",
    "ax = sns.heatmap(np.log10(ratio), ax=axs[2])\n",
    "log_ration = np.log10(ratio)\n",
    "ax.set_xticks(ticks)\n",
    "ax.set_xticklabels(tick_labels)\n",
    "ax.set_xlabel(r'$\\log_{10}{d}$' + '\\n(c)')\n",
    "ax.set_yticks([])\n",
    "# ax.set_yticks(ticks)\n",
    "# ax.set_yticklabels(tick_labels)\n",
    "# ax.set_ylabel(r'$\\log_{10}{n}$')\n",
    "ax.set_title(r\"$\\log_{10} \\text{IF}_{\\text{cor}} / \\text{IF}_{\\text{ind}}$\")\n",
    "n_opt, d_opt = np.argmax(log_ration) // NUM, np.argmax(log_ration) % NUM\n",
    "ax.scatter([d_opt], [n_opt], label=\"Max Speedup\\n=\" + f\"{ratio[n_opt][d_opt]:.3}\", color=\"green\", marker=\"*\")\n",
    "ax.legend()\n",
    "\n",
    "# ax = axs[1][1]\n",
    "# ax.plot(np.diagonal(ratio))\n",
    "# ax.axhline(7.29, color=\"gray\", linestyle=\"--\")\n",
    "\n",
    "fig.tight_layout()\n",
    "\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig(\"../images/dn_plane.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.5"
  },
  "orig_nbformat": 4
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> experiments/libsvm_experiments.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import scipy\n",
    "from scipy.optimize import minimize\n",
    "from tqdm import tqdm, trange\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "SEED = 0"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "class IdentityQuantizer:\n",
    "    def quantize(xs, rng):\n",
    "        return xs\n",
    "    \n",
    "    @staticmethod\n",
    "    def homogeneous_ab(n, d):\n",
    "        return 0, 0\n",
    "    \n",
    "    @staticmethod\n",
    "    def bits_per_client(n, d):\n",
    "        return 32 * d\n",
    "\n",
    "class CorrelatedQuantizer:\n",
    "    def quantize(xs, rng):\n",
    "        n, d = xs.shape\n",
    "        r = np.linalg.norm(xs, axis=1).max() # 32 bits per client for norm\n",
    "        \n",
    "        xs_normalized = (xs + r) / (2 * r)\n",
    "        \n",
    "        gammas = rng.random((n, d)) / n # generate gammas in [0, 1/n)\n",
    "        perms = rng.permuted(np.tile(np.linspace(0, 1, n, endpoint=False), d).reshape(d, n).T, axis=0)\n",
    "        thresholds = perms + gammas\n",
    "        \n",
    "        xs_compressed = np.zeros_like(xs)\n",
    "        xs_compressed[xs_normalized > thresholds] = 1 # 1 bit per coordinate per client\n",
    "        \n",
    "        xs_decompressed = 2 * r * xs_compressed - r\n",
    "        return xs_decompressed\n",
    "    \n",
    "    @staticmethod\n",
    "    def homogeneous_ab(n, d):\n",
    "        return d / 4 / n**2, 0\n",
    "    \n",
    "    @staticmethod\n",
    "    def bits_per_client(n, d):\n",
    "        return 32 + d\n",
    "\n",
    "\n",
    "class UncorrelatedQuantizer:\n",
    "    @staticmethod\n",
    "    def quantize(xs, rng):\n",
    "        n, d = xs.shape\n",
    "        r = np.linalg.norm(xs, axis=1)[:, np.newaxis]\n",
    "        \n",
    "        xs_normalized = (xs + r) / (2 * r)\n",
    "        \n",
    "        thresholds = rng.random((n, d))\n",
    "        \n",
    "        xs_compressed = np.zeros_like(xs)\n",
    "        xs_compressed[xs_normalized > thresholds] = 1\n",
    "        \n",
    "        xs_decompressed = 2 * r * xs_compressed - r\n",
    "        return xs_decompressed\n",
    "    \n",
    "    @staticmethod\n",
    "    def homogeneous_ab(n, d):\n",
    "        return d / 4 / n, 0\n",
    "    \n",
    "    @staticmethod\n",
    "    def bits_per_client(n, d):\n",
    "        return 32 + d\n",
    "\n",
    "\n",
    "class RandK:\n",
    "    @staticmethod\n",
    "    def quantize(xs, rng):\n",
    "        n, d = xs.shape\n",
    "    \n",
    "        k = int(0.1 * d)\n",
    "        # Sample a random subset of coordinates without replacement\n",
    "        idx = rng.random(xs.shape).argsort(1)[:,:k]\n",
    "        \n",
    "        xs_decompressed = np.zeros_like(xs)\n",
    "        np.put_along_axis(xs_decompressed, idx, np.take_along_axis(xs, idx, axis=1), axis=1)\n",
    "        return xs_decompressed * (d / k)\n",
    "    \n",
    "    @staticmethod\n",
    "    def homogeneous_ab(n, d):\n",
    "        k = int(0.1 * d)\n",
    "        return (d / k - 1) / n, 0\n",
    "    \n",
    "    @staticmethod\n",
    "    def bits_per_client(n, d):\n",
    "        k = int(0.1 * d)\n",
    "        return 32 * k\n",
    "\n",
    "\n",
    "class PermK:\n",
    "    def quantize(xs, rng):\n",
    "        n, d = xs.shape\n",
    "        if n % d == 0:\n",
    "            q = n // d\n",
    "            \n",
    "            idx = rng.permuted(np.arange(n)).reshape(d, q)\n",
    "            \n",
    "            xs_decompressed_t = np.zeros_like(xs).T\n",
    "            np.put_along_axis(xs_decompressed_t, idx, np.take_along_axis(xs.T, idx, axis=1), axis=1)\n",
    "            return xs_decompressed_t.T * d\n",
    "        elif d % n ==0:\n",
    "            q = d // n\n",
    "            idx = rng.permuted(np.arange(d)).reshape(n, q)\n",
    "            \n",
    "            xs_decompressed = np.zeros_like(xs)\n",
    "            np.put_along_axis(xs_decompressed, idx, np.take_along_axis(xs, idx, axis=1), axis=1)\n",
    "            return xs_decompressed * n\n",
    "        else:\n",
    "            raise ValueError(\"n must be a multiple of d or vice versa\")\n",
    "    \n",
    "    @staticmethod\n",
    "    def homogeneous_ab(n, d):\n",
    "        if d > n:\n",
    "            return 1, 1\n",
    "        else:\n",
    "            return 1 - (n - d) / (n - 1), 1 - (n - d) / (n - 1)\n",
    "        \n",
    "    @staticmethod\n",
    "    def bits_per_client(n, d):\n",
    "        if d > n:\n",
    "            return 32 * d/n\n",
    "        else:\n",
    "            return 32\n",
    "\n",
    "\n",
    "class Natural:\n",
    "    def quantize(xs, rng: np.random.Generator):\n",
    "        n, d = xs.shape\n",
    "\n",
    "        zeros_pos = (xs == 0)\n",
    "        xs[zeros_pos] = 1\n",
    "        \n",
    "        alpha = np.log2(abs(xs))\n",
    "        abs_down = np.power(2, np.floor(alpha))\n",
    "        abs_up = np.power(2, np.ceil(alpha))\n",
    "        pt = (abs_up - abs(xs)) / abs_down\n",
    "        sample = rng.binomial(1, pt).astype(bool)\n",
    "        \n",
    "        out = np.zeros_like(xs)\n",
    "        np.putmask(out, sample, abs_down)\n",
    "        np.putmask(out, ~sample, abs_up)\n",
    "        np.putmask(out, zeros_pos, 0)\n",
    "        out *= np.sign(xs)\n",
    "        return out\n",
    "    \n",
    "    @staticmethod\n",
    "    def homogeneous_ab(n, d):\n",
    "        return 1 / 8 / n, 0\n",
    "    \n",
    "    @staticmethod\n",
    "    def bits_per_client(n, d):\n",
    "        return 9 * d\n",
    "    \n",
    "    \n",
    "    \n",
    "def hadamard_transform_(vec):\n",
    "    \"\"\"fast Walsh–Hadamard transform (in-place)\n",
    "\n",
    "    :param vec: vec is expected to be a power of 2!\n",
    "    :return: the Hadamard transform of vec\n",
    "    \"\"\"\n",
    "    n = vec.shape[0]\n",
    "    d = vec.shape[1]\n",
    "    h = 2\n",
    "    while h <= d:\n",
    "        hf = h // 2\n",
    "        vec = vec.reshape(n, d // h, h)\n",
    "\n",
    "        ## the following is a more inplace way of doing the following:\n",
    "        # half_1 = batch[:, :, :hf]\n",
    "        # half_2 = batch[:, :, hf:]\n",
    "        # batch = torch.cat((half_1 + half_2, half_1 - half_2), dim=-1)\n",
    "        # the NOT inplace seems to be actually be slightly faster\n",
    "        # (I assume for making more memory-contiguous operations. That being said,\n",
    "        # it more easily throws out-of-memory and may slow things overall,\n",
    "        # so using inplace version below:)\n",
    "\n",
    "        vec[:, :, :hf] = vec[:, :, :hf] + vec[:, :, hf : 2 * hf]\n",
    "        vec[:, :, hf : 2 * hf] = vec[:, :, :hf] - 2 * vec[:, :, hf : 2 * hf]\n",
    "        h *= 2\n",
    "\n",
    "    vec *= d**-0.5  # vec /= np.sqrt(d)\n",
    "\n",
    "    return vec.reshape(n, d)\n",
    "\n",
    "\n",
    "class DriveQuantizer:\n",
    "    def quantize(xs, rng: np.random.Generator):\n",
    "        n, d = xs.shape\n",
    "        \n",
    "        # Pad\n",
    "        next_power_of_2 = 1 << (d - 1).bit_length()\n",
    "        xs = np.pad(xs, ((0, 0), (0, next_power_of_2 - d)))\n",
    "        \n",
    "        # Rotate\n",
    "\n",
    "        rademacher = 2 * rng.binomial(1, 0.5, size=xs.shape).astype(xs.dtype) - 1\n",
    "        xs = hadamard_transform_(xs * rademacher)\n",
    "\n",
    "        # Quantize\n",
    "        normalized_data = xs * np.sqrt(d) / np.linalg.norm(xs, axis=1)[:, np.newaxis]\n",
    "\n",
    "        quantized_xs = np.zeros_like(xs)\n",
    "        quantized_xs[normalized_data > 0] = np.sqrt(2/np.pi)\n",
    "        quantized_xs[normalized_data < 0] = -np.sqrt(2/np.pi)\n",
    "\n",
    "        # Dequantize\n",
    "        dequantized_xs = (np.linalg.norm(xs, axis=1) ** 2 / np.sum(xs * quantized_xs, axis=1))[:, np.newaxis] * quantized_xs\n",
    "        np.nan_to_num(dequantized_xs, copy=False)\n",
    "        \n",
    "        # Unrotate\n",
    "        out = hadamard_transform_(dequantized_xs) * rademacher\n",
    "        \n",
    "        # Unpad\n",
    "        out = out[:,:d]\n",
    "        return out\n",
    "    \n",
    "    @staticmethod\n",
    "    def homogeneous_ab(n, d):\n",
    "        return (np.pi / 2 - 1) / n, 0\n",
    "    \n",
    "    @staticmethod\n",
    "    def bits_per_client(n, d):\n",
    "        next_power_of_2 = 1 << (d - 1).bit_length()\n",
    "        return 32 + next_power_of_2\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def marina_client_step(i: int, broadcasted_grad, prev_grads, functions, p: float, gamma: float, quantize_fn, rng):\n",
    "    functions.apply_update(- gamma * broadcasted_grad) \n",
    "    grads, values = functions.get_grad_and_values()\n",
    "    c = i == 0 or rng.random() < p\n",
    "    if c:\n",
    "        uncompressed_updates = grads\n",
    "        compressed_updates = uncompressed_updates\n",
    "    else:\n",
    "        uncompressed_updates = grads - prev_grads\n",
    "        compressed_updates = quantize_fn(uncompressed_updates, rng)\n",
    "    return grads, values, c, uncompressed_updates, compressed_updates\n",
    "\n",
    "\n",
    "def marina_master_step(updates, prev_grad, c):\n",
    "    if c:\n",
    "        prev_grad = updates.mean(axis=0)\n",
    "    else:\n",
    "        prev_grad = prev_grad + updates.mean(axis=0)\n",
    "    return prev_grad, updates.shape[0]\n",
    "\n",
    "\n",
    "def weighted_marina_master_step(updates, prev_grad, c, rng, batch_size, probs):\n",
    "    n = updates.shape[0]\n",
    "    if c:\n",
    "        prev_grad = updates.mean(axis=0)\n",
    "        num_unique_clients = n\n",
    "    else:\n",
    "        batch_idx = np.random.choice(n, p=probs, size=batch_size)\n",
    "        num_unique_clients = len(np.unique(batch_idx))\n",
    "        sampled_client_updates = updates[batch_idx,:] / probs[batch_idx] / n\n",
    "        prev_grad = prev_grad + sampled_client_updates.mean(axis=0)\n",
    "    return prev_grad, num_unique_clients\n",
    "\n",
    "def marina_homogeneous_p(a, b, d, bits_per_client, liptschitz_constants):\n",
    "    assert b == 0, \"Not implemented\"\n",
    "    mean_liptschitz_gradient_constant = sum(liptschitz_constants) / len(liptschitz_constants)\n",
    "    mean_square_liptschitz_gradient_constant = (sum(l**2 for l in liptschitz_constants) / len(liptschitz_constants)) ** (1 / 2)\n",
    "    a *= (mean_square_liptschitz_gradient_constant / mean_liptschitz_gradient_constant) ** 2\n",
    "    \n",
    "    c = bits_per_client / (32 * d)\n",
    "    \n",
    "    def func_(p):\n",
    "        return (p + (1 - p) * c) * (1 + np.sqrt((1 - p) / p * a))\n",
    "\n",
    "    def grad_(p):\n",
    "        return ((-a / p - a * (1 - p) / p**2) * (p + c * (1 - p))) / (2 * np.sqrt(a * (1 - p) / p)) + (1 - c) * (\n",
    "            1 + np.sqrt(a * (1 - p) / p)\n",
    "        )\n",
    "\n",
    "    result = minimize(func_, 0.5, method=\"SLSQP\", jac=grad_, bounds=[(1e-5, 1 - 1e-5)], tol=1e-10)\n",
    "    assert result.success, result.message\n",
    "    return result.x[0]\n",
    "    \n",
    "\n",
    "def marina_homogeneous_gamma(a, b, liptschitz_constants, smoothness_variance, p, num_clients):\n",
    "    mean_liptschitz_gradient_constant = sum(liptschitz_constants) / num_clients\n",
    "    mean_square_liptschitz_gradient_constant = (sum(l**2 for l in liptschitz_constants) / num_clients) ** (1 / 2)\n",
    "    \n",
    "    if b == 0:\n",
    "        smoothness_variance = 0 # Doesn't matter\n",
    "    if a == 0:\n",
    "        p = 1 # Doesn't matter\n",
    "    m = mean_liptschitz_gradient_constant + np.sqrt(\n",
    "        ((1 - p) / p) * ((a - b) * mean_square_liptschitz_gradient_constant**2 + b * smoothness_variance**2)\n",
    "    )\n",
    "    \n",
    "    return 1/m"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def measure(functions, quantizer, gamma_mult, rng, p=None, steps=None, comm_limit=None, use_importance_sampling=False, batch_size=None):\n",
    "    assert (steps is None) ^ (comm_limit is None), \"Either steps or comm_limit must be specified\"\n",
    "    if use_importance_sampling:\n",
    "        assert batch_size is not None, \"Batch size must be specified for importance sampling\"\n",
    "    \n",
    "    n, d = functions.get_nd()\n",
    "    \n",
    "    a, b = quantizer.homogeneous_ab(n, d)\n",
    "    liptschitz_constants = np.array(functions.get_liptschitz_constants)\n",
    "    \n",
    "    if p is None:\n",
    "        p = marina_homogeneous_p(a, b, d, quantizer.bits_per_client(n, d), liptschitz_constants)\n",
    "        \n",
    "    gamma_base = marina_homogeneous_gamma(\n",
    "        a,\n",
    "        b,\n",
    "        liptschitz_constants,\n",
    "        functions.get_smoothness_variance(),\n",
    "        p,\n",
    "        NUM_CLIENTS,\n",
    "    )\n",
    "    \n",
    "    gamma = gamma_mult * gamma_base\n",
    "\n",
    "    metrics = {\n",
    "        'values': [],\n",
    "        'grad_norms_2': [],\n",
    "        'total_bits_received': [],\n",
    "        'is_full': [],\n",
    "        'r': [],\n",
    "        'sigma': [],\n",
    "        'updates_mean_squares': [],\n",
    "        'sigma_r_norm': [],\n",
    "        'step_size': gamma,\n",
    "        'step_size_mult': gamma_mult,\n",
    "        'p': p,\n",
    "    }\n",
    "    \n",
    "    clinets_prev_grads = np.zeros((n, d))\n",
    "    master_prev_grad = np.zeros((d,))\n",
    "    \n",
    "    total_bits_received = 0\n",
    "    broadcasted_grad = np.zeros((d, ))\n",
    "    if steps is not None:\n",
    "        pbar = tqdm(total=steps)\n",
    "    else:\n",
    "        pbar = tqdm(total=comm_limit)\n",
    "        \n",
    "    step = 0\n",
    "    while True:\n",
    "        grads, values, c, uncompressed_updates, compressed_updates = marina_client_step(\n",
    "            step, \n",
    "            broadcasted_grad, \n",
    "            clinets_prev_grads, \n",
    "            functions,\n",
    "            p, \n",
    "            gamma, \n",
    "            quantizer.quantize,\n",
    "            rng,\n",
    "        )\n",
    "        clinets_prev_grads = grads\n",
    "        \n",
    "        if use_importance_sampling:\n",
    "            broadcasted_grad, num_unique_clients = weighted_marina_master_step(\n",
    "                compressed_updates, \n",
    "                master_prev_grad, \n",
    "                c, \n",
    "                rng, \n",
    "                batch_size,\n",
    "                liptschitz_constants / liptschitz_constants.sum(),\n",
    "            )\n",
    "        else:\n",
    "            broadcasted_grad, num_unique_clients = marina_master_step(compressed_updates, master_prev_grad, c)\n",
    "        master_prev_grad = broadcasted_grad\n",
    "        \n",
    "        # Metrics\n",
    "        metrics['values'].append(values.mean())\n",
    "        metrics['grad_norms_2'].append(np.linalg.norm(grads.mean(axis=0))**2)\n",
    "        metrics['total_bits_received'].append(total_bits_received)\n",
    "        metrics['is_full'].append(c)\n",
    "        # metrics['r'].append(np.linalg.norm(uncompressed_updates, axis=1).max())\n",
    "        # metrics['sigma'].append(np.linalg.norm(uncompressed_updates - uncompressed_updates.mean(axis=0), axis=1).mean())\n",
    "        # metrics['sigma_r_norm'].append(metrics['sigma'][-1] *  metrics['r'][-1] / (np.linalg.norm(uncompressed_updates, axis=1)**2).mean())\n",
    "        \n",
    "        bits_per_client = 32 * d if c else quantizer.bits_per_client(n, d)\n",
    "        total_bits_received += bits_per_client * num_unique_clients\n",
    "        step += 1\n",
    "        \n",
    "        if steps is not None:\n",
    "            pbar.update(1)\n",
    "        else:\n",
    "            pbar.update(bits_per_client * num_unique_clients)\n",
    "        \n",
    "        if steps is not None and step >= steps:\n",
    "            break\n",
    "        \n",
    "        if comm_limit is not None and total_bits_received >= comm_limit:\n",
    "            break\n",
    "        \n",
    "    return metrics"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "from sklearn.datasets import load_svmlight_file\n",
    "from functools import cached_property\n",
    "\n",
    "\n",
    "NUM_CLIENTS = 64\n",
    "SEED = 0\n",
    "RNG = np.random.default_rng(SEED)\n",
    "\n",
    "def sigmoid(x):\n",
    "    return 1 / (1 + np.exp(-x))\n",
    "\n",
    "class LibSVMFunctions:\n",
    "    def __init__(self, path, rng, num_clients):\n",
    "        self.num_clients = num_clients\n",
    "\n",
    "        X, y = load_svmlight_file(path)\n",
    "        \n",
    "        shuffle = rng.permuted(np.arange(y.shape[0]))\n",
    "        self.X = X[shuffle].todense().astype(np.float32)\n",
    "        self.y = y[shuffle].astype(np.float32)\n",
    "        self.X = np.squeeze(np.asarray(self.X))\n",
    "        self.weight = INIT_WEIGHT.copy()\n",
    "        \n",
    "        self.l = 0.1\n",
    "        \n",
    "    def reset(self):\n",
    "        self.weight = INIT_WEIGHT.copy()\n",
    "        \n",
    "    def get_nd(self):\n",
    "        return self.num_clients, len(self.weight)\n",
    "        \n",
    "    def get_grad_and_values(self):\n",
    "        # self.X: batch x features\n",
    "        # self.weight: features \n",
    "         \n",
    "        numerator = np.multiply(self.X, self.y[:, np.newaxis])\n",
    "        denominator = 1 + np.exp(np.multiply(self.X @ self.weight, self.y))\n",
    "        client_grads = np.stack([-client_grad.mean(axis=0) for client_grad in np.array_split(numerator / denominator[:,np.newaxis], self.num_clients)]) + self.l * (2 * self.weight / (1 + self.weight**2)**2)[np.newaxis, :]\n",
    "            \n",
    "        l = np.log(1 + np.exp(-self.X.dot(self.weight) * self.y))\n",
    "        regul_losses = self.l * (self.weight**2 / (1 + self.weight**2)).sum()\n",
    "        client_losses = np.stack([loss.mean() + regul_losses for loss in np.array_split(l, self.num_clients)])\n",
    "        \n",
    "        return client_grads, client_losses\n",
    "    \n",
    "    def apply_update(self, update):\n",
    "        self.weight += update\n",
    "    \n",
    "    @cached_property\n",
    "    def get_liptschitz_constants(self):\n",
    "        Ls = []\n",
    "        for client_X in np.array_split(self.X, self.num_clients, axis=0):\n",
    "            client_hess = (1 / 4 / client_X.shape[0]) * (client_X.T @ client_X) + 2 * self.l * np.eye(len(self.weight))\n",
    "            L = float(np.max(np.linalg.eigvals(client_hess)))\n",
    "            Ls.append(L)\n",
    "        return Ls\n",
    "    \n",
    "    def get_smoothness_variance(self):\n",
    "        return None\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.lines as mlines\n",
    "\n",
    "LINE_KWARGS = {\n",
    "    \"Gradient Descent\": {\"color\": \"gray\", \"linestyle\": \"solid\"},\n",
    "    \"MARINA + CQ\": {\"color\": \"green\", \"linestyle\": \"dashed\"}, \n",
    "    \"MARINA + IQ\":{\"color\": \"red\", \"linestyle\": \"dashdot\"},\n",
    "    \"MARINA + DRIVE\": {\"color\": \"blue\", \"linestyle\": \"dotted\"},\n",
    "}\n",
    "DOT_KWARGS = {\n",
    "    \"Gradient Descent\": {\"color\": \"gray\"},\n",
    "    \"MARINA + CQ\": {\"color\": \"green\", \"marker\": \"^\"}, \n",
    "    \"MARINA + IQ\":{\"color\": \"red\", \"linestyle\": \":\", \"marker\": \"v\"}, \n",
    "    \"MARINA + DRIVE\": {\"color\": \"blue\", \"linestyle\": \"--\", \"marker\": \"o\"},\n",
    "}\n",
    "\n",
    "def plot_norms_libsvm(ax, metrics, y_key, label, line_kwargs, dot_kwargs):\n",
    "    full_grad = np.array(metrics[\"is_full\"])\n",
    "    bits_per_client = np.array(metrics[\"total_bits_received\"]) / NUM_CLIENTS\n",
    "    grad_norm_2 = np.array(metrics[y_key])\n",
    "    \n",
    "    c = ~np.concatenate((full_grad, [True])) & ~np.concatenate(([True], full_grad))\n",
    "    \n",
    "    diff = np.diff(c.astype(int))\n",
    "    starts = np.where(diff == 1)[0]\n",
    "    ends = np.where(diff == -1)[0]\n",
    "    \n",
    "    for start, end in zip(starts, ends):\n",
    "        ax.plot(bits_per_client[start:end+1], grad_norm_2[start:end+1], label=label, **line_kwargs)\n",
    "    \n",
    "    # Connect points inbetween full grads\n",
    "    for i in range(len(bits_per_client)-1):\n",
    "        if not full_grad[i] and not full_grad[i+1]:\n",
    "            pass\n",
    "            # ax.plot(\n",
    "            #     bits_per_client[i:i+2],\n",
    "            #     grad_norm_2[i:i+2],\n",
    "            #     **dot_kwargs,\n",
    "            # )\n",
    "        elif full_grad[i+1]:\n",
    "            ax.scatter(\n",
    "                bits_per_client[i],\n",
    "                grad_norm_2[i],\n",
    "                **dot_kwargs,\n",
    "            )\n",
    "            \n",
    "\n",
    "def plot_libsvm(all_metrix):\n",
    "    fig, axs = plt.subplots(1, 3, figsize=(12, 3))\n",
    "    \n",
    "    for ax, (dataset, dataset_metrics) in zip(axs, all_metrix.items()):\n",
    "        for name, metrics in dataset_metrics.items():\n",
    "            plot_norms_libsvm(\n",
    "                ax, \n",
    "                metrics, \n",
    "                \"grad_norms_2\", \n",
    "                f\"{name}\", \n",
    "                LINE_KWARGS[name], \n",
    "                DOT_KWARGS[name]\n",
    "            )\n",
    "\n",
    "        ax.set_yscale(\"log\")\n",
    "        ax.set_xlabel(\"# of bits sent per client\")\n",
    "        ax.set_ylabel(r\"$\\|\\nabla f(x)\\|^2$\")\n",
    "        ax.set_title(dataset)\n",
    "        \n",
    "        # Legend\n",
    "        handles = []\n",
    "        for name in dataset_metrics:\n",
    "            handle_kwargs = {}\n",
    "            handle_kwargs.update(DOT_KWARGS[name])\n",
    "            handle_kwargs.update(LINE_KWARGS[name])\n",
    "            handle = mlines.Line2D([], [], label=name, **handle_kwargs)\n",
    "            handles.append(handle)\n",
    "        ax.legend(handles=handles, loc='upper right')\n",
    "\n",
    "    fig.tight_layout()\n",
    "    return fig"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "GLOBAL_METRICS = {}"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## 4.1 Non-Convex Logistic Regressio"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### a9a"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "COMM_LIMIT = 3e7\n",
    "NUM_CLIENTS = 123\n",
    "INIT_WEIGHT = RNG.normal(size=(NUM_CLIENTS),).astype(np.float32)\n",
    "TASK = LibSVMFunctions(\"./data/a9a\", RNG, NUM_CLIENTS)\n",
    "RNG = np.random.default_rng(SEED)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "GD_METRICS = {}\n",
    "DRIVE_METRICS = {}\n",
    "CORRELATED_METRICS= {}\n",
    "UNCORRELATED_METRICS = {}\n",
    "\n",
    "for lr in [1, 2, 4, 8, 16]:\n",
    "    TASK.reset()\n",
    "    GD_METRICS[lr] = measure(\n",
    "        TASK,\n",
    "        IdentityQuantizer,\n",
    "        lr,\n",
    "        RNG,\n",
    "        p=0,\n",
    "        comm_limit=COMM_LIMIT,\n",
    "    )\n",
    "\n",
    "    TASK.reset()\n",
    "    DRIVE_METRICS[lr] = measure(\n",
    "        TASK,\n",
    "        DriveQuantizer,\n",
    "        lr,\n",
    "        RNG,\n",
    "        comm_limit=COMM_LIMIT,\n",
    "    )\n",
    "\n",
    "    TASK.reset()\n",
    "    CORRELATED_METRICS[lr] = measure(\n",
    "        TASK,\n",
    "        CorrelatedQuantizer,\n",
    "        lr,\n",
    "        RNG,\n",
    "        comm_limit=COMM_LIMIT,\n",
    "    )\n",
    "\n",
    "    TASK.reset()\n",
    "    UNCORRELATED_METRICS[lr] = measure(\n",
    "        TASK,\n",
    "        UncorrelatedQuantizer,\n",
    "        lr,\n",
    "        RNG,\n",
    "        comm_limit=COMM_LIMIT,\n",
    "    )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig, axs = plt.subplots(1, 5, figsize=(16, 6), sharey=True)\n",
    "\n",
    "for ax, lr in zip(axs, [1, 2, 4, 8, 16]):\n",
    "    ax.plot(GD_METRICS[lr][\"total_bits_received\"], GD_METRICS[lr][\"grad_norms_2\"], label=\"GD\", **LINE_KWARGS[\"Gradient Descent\"])\n",
    "    ax.plot(DRIVE_METRICS[lr][\"total_bits_received\"], DRIVE_METRICS[lr][\"grad_norms_2\"], label=\"MARINA + DRIVE\", **LINE_KWARGS[\"MARINA + DRIVE\"])\n",
    "    ax.plot(CORRELATED_METRICS[lr][\"total_bits_received\"], CORRELATED_METRICS[lr][\"grad_norms_2\"], label=\"MARINA + CQ\", **LINE_KWARGS[\"MARINA + CQ\"])\n",
    "    ax.plot(UNCORRELATED_METRICS[lr][\"total_bits_received\"], UNCORRELATED_METRICS[lr][\"grad_norms_2\"], label=\"MARINA + IQ\", **LINE_KWARGS[\"MARINA + IQ\"])\n",
    "    \n",
    "    ax.set_yscale(\"log\")\n",
    "    ax.set_title(f\"{lr=}\")\n",
    "    ax.legend()\n",
    "    \n",
    "fig.tight_layout()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "GLOBAL_METRICS[\"a9a\"] = {\n",
    "    \"Gradient Descent\": GD_METRICS[1], \n",
    "    \"MARINA + DRIVE\": DRIVE_METRICS[4],\n",
    "    \"MARINA + CQ\": CORRELATED_METRICS[2], \n",
    "    \"MARINA + IQ\": UNCORRELATED_METRICS[4],\n",
    "}"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### w8a"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "COMM_LIMIT = 3e8\n",
    "NUM_CLIENTS = 300\n",
    "INIT_WEIGHT = RNG.normal(size=(NUM_CLIENTS),).astype(np.float32)\n",
    "TASK = LibSVMFunctions(\"./data/w8a\", RNG, NUM_CLIENTS)\n",
    "RNG = np.random.default_rng(SEED)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "GD_METRICS = {}\n",
    "DRIVE_METRICS = {}\n",
    "CORRELATED_METRICS= {}\n",
    "UNCORRELATED_METRICS = {}\n",
    "\n",
    "for lr in [1, 2, 4, 8, 16]:\n",
    "    TASK.reset()\n",
    "    GD_METRICS[lr] = measure(\n",
    "        TASK,\n",
    "        IdentityQuantizer,\n",
    "        lr,\n",
    "        RNG,\n",
    "        p=0,\n",
    "        comm_limit=COMM_LIMIT,\n",
    "    )\n",
    "\n",
    "    TASK.reset()\n",
    "    DRIVE_METRICS[lr] = measure(\n",
    "        TASK,\n",
    "        DriveQuantizer,\n",
    "        lr,\n",
    "        RNG,\n",
    "        comm_limit=COMM_LIMIT,\n",
    "    )\n",
    "\n",
    "    TASK.reset()\n",
    "    CORRELATED_METRICS[lr] = measure(\n",
    "        TASK,\n",
    "        CorrelatedQuantizer,\n",
    "        lr,\n",
    "        RNG,\n",
    "        comm_limit=COMM_LIMIT,\n",
    "    )\n",
    "\n",
    "    TASK.reset()\n",
    "    UNCORRELATED_METRICS[lr] = measure(\n",
    "        TASK,\n",
    "        UncorrelatedQuantizer,\n",
    "        lr,\n",
    "        RNG,\n",
    "        comm_limit=COMM_LIMIT,\n",
    "    )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig, axs = plt.subplots(1, 5, figsize=(16, 6), sharey=True)\n",
    "\n",
    "for ax, lr in zip(axs, [1, 2, 4, 8, 16]):\n",
    "    ax.plot(GD_METRICS[lr][\"total_bits_received\"], GD_METRICS[lr][\"grad_norms_2\"], label=\"GD\", **LINE_KWARGS[\"Gradient Descent\"])\n",
    "    ax.plot(DRIVE_METRICS[lr][\"total_bits_received\"], DRIVE_METRICS[lr][\"grad_norms_2\"], label=\"MARINA + DRIVE\", **LINE_KWARGS[\"MARINA + DRIVE\"])\n",
    "    ax.plot(CORRELATED_METRICS[lr][\"total_bits_received\"], CORRELATED_METRICS[lr][\"grad_norms_2\"], label=\"MARINA + CQ\", **LINE_KWARGS[\"MARINA + CQ\"])\n",
    "    ax.plot(UNCORRELATED_METRICS[lr][\"total_bits_received\"], UNCORRELATED_METRICS[lr][\"grad_norms_2\"], label=\"MARINA + IQ\", **LINE_KWARGS[\"MARINA + IQ\"])\n",
    "    \n",
    "    ax.set_yscale(\"log\")\n",
    "    ax.set_title(f\"{lr=}\")\n",
    "    ax.legend()\n",
    "    \n",
    "fig.tight_layout()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "GLOBAL_METRICS[\"madelon\"] = {\n",
    "    \"Gradient Descent\": GD_METRICS[4], \n",
    "    \"MARINA + DRIVE\": DRIVE_METRICS[2],\n",
    "    \"MARINA + CQ\": CORRELATED_METRICS[4], \n",
    "    \"MARINA + IQ\": UNCORRELATED_METRICS[4],\n",
    "}"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "### Splice"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "COMM_LIMIT = 3e7\n",
    "NUM_CLIENTS = 60\n",
    "INIT_WEIGHT = RNG.normal(size=(NUM_CLIENTS),).astype(np.float32)\n",
    "TASK = LibSVMFunctions(\"./data/splice\", RNG, NUM_CLIENTS)\n",
    "RNG = np.random.default_rng(SEED)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "GD_METRICS = {}\n",
    "DRIVE_METRICS = {}\n",
    "CORRELATED_METRICS= {}\n",
    "UNCORRELATED_METRICS = {}\n",
    "\n",
    "for lr in [1, 2, 4, 8, 16]:\n",
    "    TASK.reset()\n",
    "    GD_METRICS[lr] = measure(\n",
    "        TASK,\n",
    "        IdentityQuantizer,\n",
    "        lr,\n",
    "        RNG,\n",
    "        p=0,\n",
    "        comm_limit=COMM_LIMIT,\n",
    "    )\n",
    "\n",
    "    TASK.reset()\n",
    "    DRIVE_METRICS[lr] = measure(\n",
    "        TASK,\n",
    "        DriveQuantizer,\n",
    "        lr,\n",
    "        RNG,\n",
    "        comm_limit=COMM_LIMIT,\n",
    "    )\n",
    "\n",
    "    TASK.reset()\n",
    "    CORRELATED_METRICS[lr] = measure(\n",
    "        TASK,\n",
    "        CorrelatedQuantizer,\n",
    "        lr,\n",
    "        RNG,\n",
    "        comm_limit=COMM_LIMIT,\n",
    "    )\n",
    "\n",
    "    TASK.reset()\n",
    "    UNCORRELATED_METRICS[lr] = measure(\n",
    "        TASK,\n",
    "        UncorrelatedQuantizer,\n",
    "        lr,\n",
    "        RNG,\n",
    "        comm_limit=COMM_LIMIT,\n",
    "    )"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig, axs = plt.subplots(1, 5, figsize=(16, 6), sharey=True)\n",
    "\n",
    "for ax, lr in zip(axs, [1, 2, 4, 8, 16]):\n",
    "    ax.plot(GD_METRICS[lr][\"total_bits_received\"], GD_METRICS[lr][\"grad_norms_2\"], label=\"GD\", **LINE_KWARGS[\"Gradient Descent\"])\n",
    "    ax.plot(DRIVE_METRICS[lr][\"total_bits_received\"], DRIVE_METRICS[lr][\"grad_norms_2\"], label=\"MARINA + DRIVE\", **LINE_KWARGS[\"MARINA + DRIVE\"])\n",
    "    ax.plot(CORRELATED_METRICS[lr][\"total_bits_received\"], CORRELATED_METRICS[lr][\"grad_norms_2\"], label=\"MARINA + CQ\", **LINE_KWARGS[\"MARINA + CQ\"])\n",
    "    ax.plot(UNCORRELATED_METRICS[lr][\"total_bits_received\"], UNCORRELATED_METRICS[lr][\"grad_norms_2\"], label=\"MARINA + IQ\", **LINE_KWARGS[\"MARINA + IQ\"])\n",
    "    \n",
    "    ax.set_yscale(\"log\")\n",
    "    ax.set_title(f\"{lr=}\")\n",
    "    ax.legend()\n",
    "    \n",
    "fig.tight_layout()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "GLOBAL_METRICS[\"splice\"] = {\n",
    "    \"Gradient Descent\": GD_METRICS[4], \n",
    "    \"MARINA + DRIVE\": DRIVE_METRICS[4],\n",
    "    \"MARINA + CQ\": CORRELATED_METRICS[4], \n",
    "    \"MARINA + IQ\": UNCORRELATED_METRICS[8],\n",
    "}"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Plots"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "plt.rcParams[\"axes.formatter.limits\"] = (0, 0)\n",
    "\n",
    "fig = plot_libsvm(GLOBAL_METRICS)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig(\"../images/libsvm.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> experiments/permk_quant.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import scipy\n",
    "from scipy.optimize import minimize\n",
    "from tqdm import tqdm, trange\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "class IdentityQuantizer:\n",
    "    def quantize(xs, rng):\n",
    "        return xs\n",
    "    \n",
    "    @staticmethod\n",
    "    def homogeneous_ab(n, d):\n",
    "        return 0, 0\n",
    "    \n",
    "    @staticmethod\n",
    "    def bits_per_client(n, d):\n",
    "        return 32 * d\n",
    "\n",
    "class CorrelatedQuantizer:\n",
    "    def quantize(xs, rng):\n",
    "        n, d = xs.shape\n",
    "        r = np.linalg.norm(xs, axis=1).max() # 32 bits per client for norm\n",
    "        \n",
    "        xs_normalized = (xs + r) / (2 * r)\n",
    "        \n",
    "        gammas = rng.random((n, d)) / n # generate gammas in [0, 1/n)\n",
    "        perms = rng.permuted(np.tile(np.linspace(0, 1, n, endpoint=False), d).reshape(d, n).T, axis=0)\n",
    "        thresholds = perms + gammas\n",
    "        \n",
    "        xs_compressed = np.zeros_like(xs)\n",
    "        xs_compressed[xs_normalized > thresholds] = 1 # 1 bit per coordinate per client\n",
    "        \n",
    "        xs_decompressed = 2 * r * xs_compressed - r\n",
    "        return xs_decompressed\n",
    "    \n",
    "    @staticmethod\n",
    "    def homogeneous_ab(n, d):\n",
    "        return d / 4 / n**2, 0\n",
    "    \n",
    "    @staticmethod\n",
    "    def bits_per_client(n, d):\n",
    "        return 32 + d\n",
    "\n",
    "\n",
    "class UncorrelatedQuantizer:\n",
    "    @staticmethod\n",
    "    def quantize(xs, rng):\n",
    "        n, d = xs.shape\n",
    "        r = np.linalg.norm(xs, axis=1)[:, np.newaxis]\n",
    "        \n",
    "        xs_normalized = (xs + r) / (2 * r)\n",
    "        \n",
    "        thresholds = rng.random((n, d))\n",
    "        \n",
    "        xs_compressed = np.zeros_like(xs)\n",
    "        xs_compressed[xs_normalized > thresholds] = 1\n",
    "        \n",
    "        xs_decompressed = 2 * r * xs_compressed - r\n",
    "        return xs_decompressed\n",
    "    \n",
    "    @staticmethod\n",
    "    def homogeneous_ab(n, d):\n",
    "        return d / 4 / n, 0\n",
    "    \n",
    "    @staticmethod\n",
    "    def bits_per_client(n, d):\n",
    "        return 32 + d\n",
    "\n",
    "\n",
    "class RandK:\n",
    "    @staticmethod\n",
    "    def quantize(xs, rng):\n",
    "        n, d = xs.shape\n",
    "    \n",
    "        # k = int(0.1 * d)\n",
    "        k = 1\n",
    "        # Sample a random subset of coordinates without replacement\n",
    "        idx = rng.random(xs.shape).argsort(1)[:,:k]\n",
    "        \n",
    "        xs_decompressed = np.zeros_like(xs)\n",
    "        np.put_along_axis(xs_decompressed, idx, np.take_along_axis(xs, idx, axis=1), axis=1)\n",
    "        return xs_decompressed * (d / k)\n",
    "    \n",
    "    @staticmethod\n",
    "    def homogeneous_ab(n, d):\n",
    "        # k = int(0.1 * d)\n",
    "        k = 1\n",
    "        return (d / k - 1) / n, 0\n",
    "    \n",
    "    @staticmethod\n",
    "    def bits_per_client(n, d):\n",
    "        # k = int(0.1 * d)\n",
    "        k = 1\n",
    "        return 32 * k\n",
    "\n",
    "\n",
    "class PermK:\n",
    "    def quantize(xs, rng):\n",
    "        n, d = xs.shape\n",
    "        if n % d == 0:\n",
    "            q = n // d\n",
    "            \n",
    "            idx = rng.permuted(np.arange(n)).reshape(d, q)\n",
    "            \n",
    "            xs_decompressed_t = np.zeros_like(xs).T\n",
    "            np.put_along_axis(xs_decompressed_t, idx, np.take_along_axis(xs.T, idx, axis=1), axis=1)\n",
    "            return xs_decompressed_t.T * d\n",
    "        elif d % n ==0:\n",
    "            q = d // n\n",
    "            idx = rng.permuted(np.arange(d)).reshape(n, q)\n",
    "            \n",
    "            xs_decompressed = np.zeros_like(xs)\n",
    "            np.put_along_axis(xs_decompressed, idx, np.take_along_axis(xs, idx, axis=1), axis=1)\n",
    "            return xs_decompressed * n\n",
    "        else:\n",
    "            raise ValueError(\"n must be a multiple of d or vice versa\")\n",
    "    \n",
    "    @staticmethod\n",
    "    def homogeneous_ab(n, d):\n",
    "        if d > n:\n",
    "            return 1, 1\n",
    "        else:\n",
    "            return 1 - (n - d) / (n - 1), 1 - (n - d) / (n - 1)\n",
    "        \n",
    "    @staticmethod\n",
    "    def bits_per_client(n, d):\n",
    "        if d > n:\n",
    "            return 32 * d/n\n",
    "        else:\n",
    "            return 32\n",
    "\n",
    "\n",
    "class Natural:\n",
    "    def quantize(xs, rng: np.random.Generator):\n",
    "        n, d = xs.shape\n",
    "\n",
    "        zeros_pos = (xs == 0)\n",
    "        xs[zeros_pos] = 1\n",
    "        \n",
    "        alpha = np.log2(abs(xs))\n",
    "        abs_down = np.power(2, np.floor(alpha))\n",
    "        abs_up = np.power(2, np.ceil(alpha))\n",
    "        pt = (abs_up - abs(xs)) / abs_down\n",
    "        sample = rng.binomial(1, pt).astype(bool)\n",
    "        \n",
    "        out = np.zeros_like(xs)\n",
    "        np.putmask(out, sample, abs_down)\n",
    "        np.putmask(out, ~sample, abs_up)\n",
    "        np.putmask(out, zeros_pos, 0)\n",
    "        out *= np.sign(xs)\n",
    "        return out\n",
    "    \n",
    "    @staticmethod\n",
    "    def homogeneous_ab(n, d):\n",
    "        return 1 / 8 / n, 0\n",
    "    \n",
    "    @staticmethod\n",
    "    def bits_per_client(n, d):\n",
    "        return 9 * d\n",
    "    \n",
    "    \n",
    "    \n",
    "def hadamard_transform_(vec):\n",
    "    \"\"\"fast Walsh–Hadamard transform (in-place)\n",
    "\n",
    "    :param vec: vec is expected to be a power of 2!\n",
    "    :return: the Hadamard transform of vec\n",
    "    \"\"\"\n",
    "    n = vec.shape[0]\n",
    "    d = vec.shape[1]\n",
    "    h = 2\n",
    "    while h <= d:\n",
    "        hf = h // 2\n",
    "        vec = vec.reshape(n, d // h, h)\n",
    "\n",
    "        ## the following is a more inplace way of doing the following:\n",
    "        # half_1 = batch[:, :, :hf]\n",
    "        # half_2 = batch[:, :, hf:]\n",
    "        # batch = torch.cat((half_1 + half_2, half_1 - half_2), dim=-1)\n",
    "        # the NOT inplace seems to be actually be slightly faster\n",
    "        # (I assume for making more memory-contiguous operations. That being said,\n",
    "        # it more easily throws out-of-memory and may slow things overall,\n",
    "        # so using inplace version below:)\n",
    "\n",
    "        vec[:, :, :hf] = vec[:, :, :hf] + vec[:, :, hf : 2 * hf]\n",
    "        vec[:, :, hf : 2 * hf] = vec[:, :, :hf] - 2 * vec[:, :, hf : 2 * hf]\n",
    "        h *= 2\n",
    "\n",
    "    vec *= d**-0.5  # vec /= np.sqrt(d)\n",
    "\n",
    "    return vec.reshape(n, d)\n",
    "\n",
    "\n",
    "class DriveQuantizer:\n",
    "    def quantize(xs, rng: np.random.Generator):\n",
    "        n, d = xs.shape\n",
    "        \n",
    "        # Pad\n",
    "        next_power_of_2 = 1 << (d - 1).bit_length()\n",
    "        xs = np.pad(xs, ((0, 0), (0, next_power_of_2 - d)))\n",
    "        \n",
    "        # Rotate\n",
    "\n",
    "        rademacher = 2 * rng.binomial(1, 0.5, size=xs.shape).astype(xs.dtype) - 1\n",
    "        xs = hadamard_transform_(xs * rademacher)\n",
    "\n",
    "        # Quantize\n",
    "        normalized_data = xs * np.sqrt(d) / np.linalg.norm(xs, axis=1)[:, np.newaxis]\n",
    "\n",
    "        quantized_xs = np.zeros_like(xs)\n",
    "        quantized_xs[normalized_data > 0] = np.sqrt(2/np.pi)\n",
    "        quantized_xs[normalized_data < 0] = -np.sqrt(2/np.pi)\n",
    "\n",
    "        # Dequantize\n",
    "        dequantized_xs = (np.linalg.norm(xs, axis=1) ** 2 / np.sum(xs * quantized_xs, axis=1))[:, np.newaxis] * quantized_xs\n",
    "        np.nan_to_num(dequantized_xs, copy=False)\n",
    "        \n",
    "        # Unrotate\n",
    "        out = hadamard_transform_(dequantized_xs) * rademacher\n",
    "        \n",
    "        # Unpad\n",
    "        out = out[:,:d]\n",
    "        return out\n",
    "    \n",
    "    @staticmethod\n",
    "    def homogeneous_ab(n, d):\n",
    "        return (np.pi / 2 - 1) / n, 0\n",
    "    \n",
    "    @staticmethod\n",
    "    def bits_per_client(n, d):\n",
    "        next_power_of_2 = 1 << (d - 1).bit_length()\n",
    "        return 32 + next_power_of_2\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "class TridiagonalFunctions:\n",
    "    def __init__(self, tridiag_matrices, biases):\n",
    "        self.tridiag_matrices = tridiag_matrices\n",
    "        self.biases = biases\n",
    "        \n",
    "        self.mean_matrix = sum(tridiag_matrices) / len(tridiag_matrices)\n",
    "        self.mean_bias = sum(biases) / len(biases)\n",
    "        \n",
    "        self.x = np.zeros((len(self.biases[0]),))\n",
    "        self.x[0] = np.sqrt(len(self.biases[0]))\n",
    "        \n",
    "    def reset(self):\n",
    "        self.x = np.zeros((len(self.biases[0]),))\n",
    "        self.x[0] = np.sqrt(len(self.biases[0]))\n",
    "        \n",
    "    def get_nd(self):\n",
    "        return len(self.tridiag_matrices), len(self.biases[0])\n",
    "        \n",
    "    def get_grad(self, batch_idx):\n",
    "        grads = []\n",
    "        for id in batch_idx:\n",
    "            tridiag_matrix = self.tridiag_matrices[id]\n",
    "            bias = self.biases[id]\n",
    "            grad = tridiag_matrix.dot(self.x) - bias\n",
    "            grads.append(grad)\n",
    "        return np.stack(grads)\n",
    "    \n",
    "    def get_full_grad(self):\n",
    "        return self.mean_matrix.dot(self.x) - self.mean_bias\n",
    "    \n",
    "    def get_values(self, batch_idx):\n",
    "        values = []\n",
    "        for id in batch_idx:\n",
    "            tridiag_matrix = self.tridiag_matrices[id]\n",
    "            bias = self.biases[id]\n",
    "            value = (1/2) * np.dot(self.x, tridiag_matrix.dot(self.x)) - np.dot(bias, self.x)\n",
    "            values.append(value)\n",
    "        return np.stack(values)\n",
    "    \n",
    "    def get_grad_and_values(self, batch_idx):\n",
    "        return self.get_grad(batch_idx), self.get_values(batch_idx)\n",
    "    \n",
    "    def apply_update(self, update):\n",
    "        self.x += update\n",
    "    \n",
    "    def get_liptschitz_constants(self):\n",
    "        eighs = [scipy.linalg.eigh_tridiagonal(\n",
    "            matrix.diagonal(0),\n",
    "            matrix.diagonal(1),\n",
    "            eigvals_only=True,\n",
    "        ) for matrix in self.tridiag_matrices]\n",
    "        return np.max(np.abs(eighs), axis=1)\n",
    "    \n",
    "    def get_smoothness_variance(self):\n",
    "        weights = np.ones(len(self.tridiag_matrices), dtype=np.float32) / len(self.tridiag_matrices)\n",
    "\n",
    "        lambda_square_matrix = lambda A: A.dot(A)\n",
    "        def lambda_mean_matrices(A_list, weights=None):\n",
    "            if weights is not None:\n",
    "                A_list_weights = [A / (len(A_list) * weight) for A, weight in zip(A_list, weights)]\n",
    "            else:\n",
    "                A_list_weights = A_list\n",
    "            return sum(A_list_weights) / len(A_list)\n",
    "        \n",
    "        mean_matrices = lambda_mean_matrices(self.tridiag_matrices)\n",
    "        square_mean_matrices = lambda_square_matrix(mean_matrices)\n",
    "        square_matrices = list(map(lambda_square_matrix, self.tridiag_matrices))\n",
    "        mean_square_matrices = lambda_mean_matrices(square_matrices, weights)\n",
    "\n",
    "        result_matrix = mean_square_matrices - square_mean_matrices\n",
    "\n",
    "        svdvals = scipy.sparse.linalg.svds(result_matrix, k=1, return_singular_vectors=False)\n",
    "        op_norm = np.max(svdvals)\n",
    "        if op_norm < 1e-5: # float errors add up\n",
    "            return 0.0\n",
    "        svb = np.sqrt(op_norm)\n",
    "        return svb\n",
    "\n",
    "\n",
    "def create_worst_case(dim, liptschitz_gradient_constant, noise_lambda, rng, strategy='mul'):\n",
    "    scale = liptschitz_gradient_constant / 4.\n",
    "    main_diag = 2 * np.ones((dim,), dtype=np.float32)\n",
    "    side_diag = -1 * np.ones((dim - 1,), dtype=np.float32)\n",
    "    b = np.zeros((dim,), dtype=np.float32)\n",
    "    b[0] = -1\n",
    "    if noise_lambda > 0:\n",
    "        if strategy == 'add':\n",
    "            noise = (noise_lambda * rng.standard_exponential(size=(1,), dtype=np.float32))[0]\n",
    "            main_diag += noise\n",
    "            side_diag += noise\n",
    "        if strategy == 'mul':\n",
    "            noise_scale = (1 + noise_lambda * rng.standard_normal(size=(1,), dtype=np.float32))[0]\n",
    "            noise_bias = (noise_lambda * rng.standard_normal(size=(1,), dtype=np.float32))[0]\n",
    "            b[0] += noise_bias\n",
    "            b[0] *= noise_scale\n",
    "            main_diag *= noise_scale\n",
    "            side_diag *= noise_scale\n",
    "    b[0] *= scale\n",
    "    return scale * main_diag, scale * side_diag, b\n",
    "\n",
    "\n",
    "def create_worst_case_functions(num_nodes, dim, rng, liptschitz_gradient_constant=1, noise_lambda=0, strongly_convex_constant=0.001):\n",
    "    main_diags = []\n",
    "    side_diags = []\n",
    "    bs = []\n",
    "    \n",
    "    for i in range(num_nodes):\n",
    "        main_diag, side_diag, b = create_worst_case(dim, liptschitz_gradient_constant, noise_lambda, rng)\n",
    "        main_diags.append(main_diag)\n",
    "        side_diags.append(side_diag)\n",
    "        bs.append(b)\n",
    "    lambda_mean_matrices = lambda A_list: sum(A_list) / len(A_list)\n",
    "    mean_main_diag = lambda_mean_matrices(main_diags)\n",
    "    mean_side_diag = lambda_mean_matrices(side_diags)\n",
    "    eigs = scipy.linalg.eigh_tridiagonal(mean_main_diag, mean_side_diag, eigvals_only=True)\n",
    "    min_eig = np.min(eigs)\n",
    "    tridiag_matrices = []\n",
    "    biases = []\n",
    "    for main_diag, side_diag, b in zip(main_diags, side_diags, bs):\n",
    "        main_diag = main_diag - min_eig\n",
    "        main_diag = main_diag + strongly_convex_constant\n",
    "        \n",
    "        tridiag_matrices.append(scipy.sparse.diags([side_diag, main_diag, side_diag], [-1, 0, 1]))\n",
    "        biases.append(b)\n",
    "    return TridiagonalFunctions(tridiag_matrices, biases)\n",
    "\n",
    "\n",
    "def create_convex_different_liptschitz(num_nodes, dim, rng, liptschitz_gradient_constant=1, noise_lambda=0):\n",
    "    tridiag_matrices = []\n",
    "    biases = []\n",
    "    for _ in range(num_nodes):\n",
    "        main_diag, side_diag, b = create_worst_case(dim, liptschitz_gradient_constant, 0.0, rng)\n",
    "        scale = 1 + noise_lambda * rng.standard_exponential(size=(1,), dtype=np.float32)\n",
    "        main_diag *= scale\n",
    "        side_diag *= scale\n",
    "        b[0] += noise_lambda * rng.standard_normal(size=(1,), dtype=np.float32)\n",
    "        tridiag_matrices.append(scipy.sparse.diags([side_diag, main_diag, side_diag], [-1, 0, 1]))\n",
    "        biases.append(b)\n",
    "    return TridiagonalFunctions(tridiag_matrices, biases)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "class IdenticalTridiagonalFunctions:\n",
    "    def __init__(self, n, d, liptschitz_gradient_constant=1.0):\n",
    "        self.n = n\n",
    "        self.d = d\n",
    "\n",
    "        main_diag, side_diag, b = create_worst_case(d, liptschitz_gradient_constant, 0.0, None)\n",
    "        self.tridiag_matrix = scipy.sparse.diags([side_diag, main_diag, side_diag], [-1, 0, 1])\n",
    "        self.bias = b\n",
    "        \n",
    "        self.x = np.zeros((self.d,))\n",
    "        self.x[0] = np.sqrt(self.d)\n",
    "        \n",
    "    def reset(self):\n",
    "        self.x = np.zeros((self.d,))\n",
    "        self.x[0] = np.sqrt(self.d)\n",
    "    \n",
    "    def get_nd(self):\n",
    "        return self.n, self.d\n",
    "        \n",
    "    def get_grad(self, batch_idx):\n",
    "        grad = self.tridiag_matrix.dot(self.x) - self.bias\n",
    "        return np.repeat(grad[np.newaxis, :], len(batch_idx), axis=0)\n",
    "    \n",
    "    def get_full_grad(self):\n",
    "        return self.tridiag_matrix.dot(self.x) - self.bias\n",
    "    \n",
    "    def get_values(self, batch_idx):\n",
    "        value = (1/2) * np.dot(self.x, self.tridiag_matrix.dot(self.x)) - np.dot(self.bias, self.x)\n",
    "        return np.array([value for _ in batch_idx])\n",
    "    \n",
    "    def get_grad_and_values(self, batch_idx):\n",
    "        return self.get_grad(batch_idx), self.get_values(batch_idx)\n",
    "    \n",
    "    def apply_update(self, update):\n",
    "        self.x += update\n",
    "    \n",
    "    def get_liptschitz_constants(self):\n",
    "        eigh = scipy.linalg.eigh_tridiagonal(\n",
    "            self.tridiag_matrix.diagonal(0),\n",
    "            self.tridiag_matrix.diagonal(1),\n",
    "            eigvals_only=True,\n",
    "        )\n",
    "        return np.array([max(abs(eigh)) for _ in range(self.n)])\n",
    "    \n",
    "    def get_smoothness_variance(self):\n",
    "        return 0.0"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def marina_client_step(i: int, broadcasted_grad, functions, p: float, gamma: float, quantize_fn, rng, batch_idx, n):\n",
    "    c = i == 0 or rng.random() < p\n",
    "    if c:\n",
    "        functions.apply_update(- gamma * broadcasted_grad) \n",
    "        grads, values = functions.get_grad_and_values(np.arange(0, n))\n",
    "        uncompressed_updates = grads\n",
    "        compressed_updates = grads\n",
    "    else:\n",
    "        prev_grads, _ = functions.get_grad_and_values(batch_idx)\n",
    "        functions.apply_update(- gamma * broadcasted_grad) \n",
    "        grads, values = functions.get_grad_and_values(batch_idx)\n",
    "        uncompressed_updates = grads - prev_grads\n",
    "        compressed_updates = quantize_fn(uncompressed_updates, rng)\n",
    "    return grads, values, c, uncompressed_updates, compressed_updates\n",
    "\n",
    "\n",
    "def marina_master_step(updates, prev_grad, c):\n",
    "    if c:\n",
    "        prev_grad = updates.mean(axis=0)\n",
    "    else:\n",
    "        prev_grad = prev_grad + updates.mean(axis=0)\n",
    "    return prev_grad, updates.shape[0]\n",
    "\n",
    "\n",
    "def weighted_marina_master_step(updates, prev_grad, c, rng, batch_size, probs, batch_idx, n):\n",
    "    if c:\n",
    "        prev_grad = updates.mean(axis=0)\n",
    "        num_unique_clients = n\n",
    "    else:\n",
    "        num_unique_clients = len(np.unique(batch_idx))\n",
    "        sampled_client_updates = updates / probs[batch_idx] / n\n",
    "        prev_grad = prev_grad + sampled_client_updates.mean(axis=0)\n",
    "    return prev_grad, num_unique_clients\n",
    "\n",
    "def marina_homogeneous_p(a, b, d, bits_per_client, liptschitz_constants):\n",
    "    assert b == 0, \"Not implemented\"\n",
    "    if a == 0:\n",
    "        return 0\n",
    "\n",
    "    mean_liptschitz_gradient_constant = sum(liptschitz_constants) / len(liptschitz_constants)\n",
    "    mean_square_liptschitz_gradient_constant = (sum(l**2 for l in liptschitz_constants) / len(liptschitz_constants)) ** (1 / 2)\n",
    "    a *= (mean_square_liptschitz_gradient_constant / mean_liptschitz_gradient_constant) ** 2\n",
    "    \n",
    "    c = bits_per_client / (32 * d)\n",
    "    \n",
    "    def func_(p):\n",
    "        return (p + (1 - p) * c) * (1 + np.sqrt((1 - p) / p * a))\n",
    "\n",
    "    def grad_(p):\n",
    "        return ((-a / p - a * (1 - p) / p**2) * (p + c * (1 - p))) / (2 * np.sqrt(a * (1 - p) / p)) + (1 - c) * (\n",
    "            1 + np.sqrt(a * (1 - p) / p)\n",
    "        )\n",
    "\n",
    "    result = minimize(func_, 0.5, method=\"SLSQP\", jac=grad_, bounds=[(1e-5, 1 - 1e-5)], tol=1e-10)\n",
    "    assert result.success, result.message\n",
    "    return result.x[0]\n",
    "\n",
    "\n",
    "def marina_homogeneous_gamma(a, b, liptschitz_constants, smoothness_variance, p, num_clients):\n",
    "    mean_liptschitz_gradient_constant = sum(liptschitz_constants) / num_clients\n",
    "    mean_square_liptschitz_gradient_constant = (sum(l**2 for l in liptschitz_constants) / num_clients) ** (1 / 2)\n",
    "    \n",
    "    if b == 0:\n",
    "        smoothness_variance = 0 # Doesn't matter\n",
    "    if a == 0:\n",
    "        p = 1 # Doesn't matter\n",
    "\n",
    "    m = mean_liptschitz_gradient_constant + np.sqrt(\n",
    "        ((1 - p) / p) * ((a - b) * mean_square_liptschitz_gradient_constant**2 + b * smoothness_variance**2)\n",
    "    )\n",
    "    \n",
    "    return 1/m\n",
    "\n",
    "\n",
    "def weighted_marina_homogeneous_p(a, b, d, bits_per_client, n):\n",
    "    assert b == 0, \"Not implemented\"\n",
    "    \n",
    "    a = a * n + 1\n",
    "    c = bits_per_client / (32 * d * n)\n",
    "    \n",
    "    def func_(p):\n",
    "        return (p + (1 - p) * c) * (1 + np.sqrt((1 - p) / p * a))\n",
    "\n",
    "    def grad_(p):\n",
    "        return ((-a / p - a * (1 - p) / p**2) * (p + c * (1 - p))) / (2 * np.sqrt(a * (1 - p) / p)) + (1 - c) * (\n",
    "            1 + np.sqrt(a * (1 - p) / p)\n",
    "        )\n",
    "\n",
    "    result = minimize(func_, 0.5, method=\"SLSQP\", jac=grad_, bounds=[(1e-5, 1 - 1e-5)], tol=1e-10)\n",
    "    assert result.success, result.message\n",
    "    return result.x[0]\n",
    "\n",
    "\n",
    "def weighted_marina_homogeneous_gamma(a, b, liptschitz_constants, p, num_clients):\n",
    "    assert b == 0\n",
    "    mean_liptschitz_gradient_constant = sum(liptschitz_constants) / num_clients\n",
    "    w = a * num_clients\n",
    "    return 1 / mean_liptschitz_gradient_constant / (1 + np.sqrt((1 - p) / p * (1 + w)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def measure(functions, quantizer, gamma_mult, rng, p=None, steps=None, comm_limit=None, use_importance_sampling=False, batch_size=None):\n",
    "    assert (steps is None) ^ (comm_limit is None), \"Either steps or comm_limit must be specified\"\n",
    "    if use_importance_sampling:\n",
    "        assert batch_size is not None, \"Batch size must be specified for importance sampling\"\n",
    "    \n",
    "    n, d = functions.get_nd()\n",
    "    \n",
    "    a, b = quantizer.homogeneous_ab(n, d)\n",
    "    liptschitz_constants = np.array(functions.get_liptschitz_constants())\n",
    "    \n",
    "    if p is None:\n",
    "        if use_importance_sampling:\n",
    "            p = weighted_marina_homogeneous_p(a, b, d, quantizer.bits_per_client(n, d), n)\n",
    "        else:\n",
    "            p = marina_homogeneous_p(a, b, d, quantizer.bits_per_client(n, d), liptschitz_constants)\n",
    "    \n",
    "    if use_importance_sampling:\n",
    "        gamma_base = weighted_marina_homogeneous_gamma(a, b, liptschitz_constants, p, n)\n",
    "    else:\n",
    "        gamma_base = marina_homogeneous_gamma(a, b, liptschitz_constants, functions.get_smoothness_variance(), p, n)\n",
    "    \n",
    "    gamma = gamma_mult * gamma_base\n",
    "    \n",
    "    # print(f\"{p=}, {gamma=}\")\n",
    "\n",
    "    metrics = {\n",
    "        'values': [],\n",
    "        'grad_norms_2': [],\n",
    "        'total_bits_received': [],\n",
    "        'is_full': [],\n",
    "        'r': [],\n",
    "        'sigma': [],\n",
    "        'updates_mean_squares': [],\n",
    "        'sigma_r_norm': [],\n",
    "        'step_size': gamma,\n",
    "        'p': p,\n",
    "    }\n",
    "    \n",
    "    master_prev_grad = np.zeros((d,))\n",
    "    \n",
    "    total_bits_received = 0\n",
    "    broadcasted_grad = np.zeros((d, ))\n",
    "    if steps is not None:\n",
    "        pbar = tqdm(total=steps)\n",
    "    else:\n",
    "        pbar = tqdm(total=comm_limit)\n",
    "        \n",
    "    step = 0\n",
    "    while True:\n",
    "        if use_importance_sampling:\n",
    "            batch_idx = np.random.choice(n, p=liptschitz_constants / liptschitz_constants.sum(), size=batch_size)\n",
    "        else:\n",
    "            batch_idx = np.arange(0, n)\n",
    "        \n",
    "        \n",
    "        grads, values, c, uncompressed_updates, compressed_updates = marina_client_step(\n",
    "            step, \n",
    "            broadcasted_grad, \n",
    "            functions,\n",
    "            p, \n",
    "            gamma, \n",
    "            quantizer.quantize,\n",
    "            rng,\n",
    "            batch_idx=batch_idx,\n",
    "            n=n,\n",
    "        )\n",
    "        \n",
    "        if use_importance_sampling:\n",
    "            broadcasted_grad, num_unique_clients = weighted_marina_master_step(\n",
    "                compressed_updates, \n",
    "                master_prev_grad, \n",
    "                c, \n",
    "                rng, \n",
    "                batch_size,\n",
    "                liptschitz_constants / liptschitz_constants.sum(),\n",
    "                batch_idx,\n",
    "                n,\n",
    "            )\n",
    "        else:\n",
    "            broadcasted_grad, num_unique_clients = marina_master_step(compressed_updates, master_prev_grad, c)\n",
    "        master_prev_grad = broadcasted_grad\n",
    "        \n",
    "        # Metrics\n",
    "        metrics['values'].append(values.mean())\n",
    "        metrics['grad_norms_2'].append(np.linalg.norm(functions.get_full_grad())**2)\n",
    "        metrics['total_bits_received'].append(total_bits_received)\n",
    "        metrics['is_full'].append(c)\n",
    "        # metrics['r'].append(np.linalg.norm(uncompressed_updates, axis=1).max())\n",
    "        # metrics['sigma'].append(np.linalg.norm(uncompressed_updates - uncompressed_updates.mean(axis=0), axis=1).mean())\n",
    "        # metrics['sigma_r_norm'].append(metrics['sigma'][-1] *  metrics['r'][-1] / (np.linalg.norm(uncompressed_updates, axis=1)**2).mean())\n",
    "        \n",
    "        bits_per_client = 32 * d if c else quantizer.bits_per_client(n, d)\n",
    "        total_bits_received += bits_per_client * num_unique_clients\n",
    "        step += 1\n",
    "        \n",
    "        if steps is not None:\n",
    "            pbar.update(1)\n",
    "        else:\n",
    "            pbar.update(bits_per_client * num_unique_clients)\n",
    "        \n",
    "        if steps is not None and step >= steps:\n",
    "            break\n",
    "        \n",
    "        if comm_limit is not None and total_bits_received >= comm_limit:\n",
    "            break\n",
    "        \n",
    "    return metrics"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import matplotlib.lines as mlines\n",
    "\n",
    "\n",
    "LINE_KWARGS = {\n",
    "    # Baseline\n",
    "    \"Gradient Descent\": {\"color\": \"gray\", \"linestyle\": \"solid\"},\n",
    "    \"MARINA + CQ\": {\"color\": \"green\", \"linestyle\": \"dashed\"}, \n",
    "    \"MARINA + IQ\":{\"color\": \"red\", \"linestyle\": \"dashdot\"},\n",
    "    \"MARINA + DRIVE\": {\"color\": \"blue\", \"linestyle\": \"dotted\"},\n",
    "    # Weights\n",
    "    \"MARINA + DRIVE + IS\": {\"color\": \"orange\", \"linestyle\": (0, (1, 1))},\n",
    "    # PermK\n",
    "    \"MARINA + PermK + CQ\": {\"color\": \"black\", \"linestyle\": (0, (2, 2))},\n",
    "}\n",
    "DOT_KWARGS = {\n",
    "    # Baseline\n",
    "    \"Gradient Descent\": {\"color\": \"gray\"},\n",
    "    \"MARINA + CQ\": {\"color\": \"green\", \"marker\": \"^\"}, \n",
    "    \"MARINA + IQ\":{\"color\": \"red\", \"linestyle\": \":\", \"marker\": \"v\"}, \n",
    "    \"MARINA + DRIVE\": {\"color\": \"blue\", \"linestyle\": \"--\", \"marker\": \"o\"},\n",
    "    # Weights\n",
    "    \"MARINA + DRIVE + IS\": {\"color\": \"orange\", \"marker\": \"*\"},\n",
    "    # PermK\n",
    "    \"MARINA + PermK + CQ\": {\"color\": \"black\", \"marker\": \"s\"},\n",
    "}\n",
    "\n",
    "\n",
    "def plot_norms(ax, metrics, y_key, label, line_kwargs, dot_kwargs, weighted):\n",
    "    full_grad = np.array(metrics[\"is_full\"])\n",
    "    bits_per_client = np.array(metrics[\"total_bits_received\"])\n",
    "    if not weighted:\n",
    "        bits_per_client = bits_per_client / NUM_CLIENTS\n",
    "    grad_norm_2 = np.array(metrics[y_key])\n",
    "    \n",
    "    c = ~np.concatenate((full_grad, [True])) & ~np.concatenate(([True], full_grad))\n",
    "    \n",
    "    diff = np.diff(c.astype(int))\n",
    "    starts = np.where(diff == 1)[0]\n",
    "    ends = np.where(diff == -1)[0]\n",
    "    \n",
    "    for start, end in zip(starts, ends):\n",
    "        norms = np.minimum(grad_norm_2[start:end+1], 10**20) # for debugging purposes \n",
    "        ax.plot(bits_per_client[start:end+1], norms, label=label, **line_kwargs)\n",
    "    \n",
    "    # Connect points inbetween full grads\n",
    "    for i in range(len(bits_per_client)-1):\n",
    "        if not full_grad[i] and not full_grad[i+1]:\n",
    "            pass\n",
    "        elif full_grad[i+1]:\n",
    "            norm = min(grad_norm_2[i], 10**20) # for debugging purposes \n",
    "            ax.scatter(\n",
    "                bits_per_client[i],\n",
    "                norm,\n",
    "                **dot_kwargs,\n",
    "            )\n",
    "            \n",
    "            \n",
    "def plot(weighted: bool):\n",
    "    fig, ax = plt.subplots(1, 1, figsize=(6, 2))\n",
    "    \n",
    "    for name, metrics in METRICS.items():\n",
    "        plot_norms(\n",
    "            ax, \n",
    "            metrics[0.0], \n",
    "            \"grad_norms_2\", \n",
    "            f\"{name}; {GAMMAS[name][0.0]}x Step Size\", \n",
    "            LINE_KWARGS[name], \n",
    "            DOT_KWARGS[name],\n",
    "            weighted\n",
    "        )\n",
    "\n",
    "        ax.set_yscale(\"log\")\n",
    "        ax.set_xlabel(\"# of bits sent per client\")\n",
    "        ax.set_ylabel(r\"$\\|\\nabla f(x)\\|^2$\")\n",
    "        \n",
    "        # Legend\n",
    "        handles = []\n",
    "        for name in METRICS:\n",
    "            handle_kwargs = {}\n",
    "            handle_kwargs.update(DOT_KWARGS[name])\n",
    "            handle_kwargs.update(LINE_KWARGS[name])\n",
    "            handle = mlines.Line2D([], [], \n",
    "                label=f\"{name}; {GAMMAS[name][0.0]}x Step Size\", \n",
    "                **handle_kwargs\n",
    "            )\n",
    "            handles.append(handle)\n",
    "        ax.legend(handles=handles, loc='upper right')\n",
    "    \n",
    "    fig.tight_layout()\n",
    "    return fig"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "class PermKQuant:\n",
    "    def get_block_size(n, d):\n",
    "        block_size = int(round(np.sqrt(d)))\n",
    "        assert block_size**2 == d, \"only perfect split is supported\"\n",
    "        return block_size\n",
    "        \n",
    "    def quantize(xs, rng):\n",
    "        n, d = xs.shape\n",
    "        block_size = PermKQuant.get_block_size(n, d)\n",
    "        \n",
    "        num_blocks = d // block_size\n",
    "        assert d % block_size == 0, \"only perfect split is supported\"\n",
    "        \n",
    "        clients_per_block = n // num_blocks\n",
    "        assert n % num_blocks == 0, \"only perfect split is supported\"\n",
    "        \n",
    "        client_permutation = rng.permuted(np.arange(n))\n",
    "        coordinates_permutation = rng.permuted(np.arange(d))\n",
    "        \n",
    "        shuffled_xs = xs[client_permutation,:][:,coordinates_permutation]\n",
    "        shuffled_xs = shuffled_xs.reshape(num_blocks, clients_per_block, num_blocks, block_size)\n",
    "        shuffled_xs = np.transpose(shuffled_xs, axes=(0, 2, 1, 3))\n",
    "        \n",
    "        dequantized_xs = np.zeros_like(shuffled_xs)\n",
    "        for i in range(num_blocks):\n",
    "            dequantized_xs[i, i, ...] = CorrelatedQuantizer.quantize(shuffled_xs[i, i, ...] * num_blocks, rng)\n",
    "        \n",
    "        dequantized_xs = np.transpose(dequantized_xs, axes=(0, 2, 1, 3))\n",
    "        dequantized_xs = dequantized_xs.reshape(n, d)\n",
    "        \n",
    "        client_reverse_permutation = np.argsort(client_permutation)\n",
    "        coordinates_reverse_permutation = np.argsort(coordinates_permutation)\n",
    "        return dequantized_xs[:,coordinates_reverse_permutation][client_reverse_permutation,:]\n",
    "    \n",
    "    @staticmethod\n",
    "    def homogeneous_ab(n, d):\n",
    "        block_size = PermKQuant.get_block_size(n, d)\n",
    "        return d / n ** 2 * (d / block_size)**2, 0\n",
    "        \n",
    "    @staticmethod\n",
    "    def bits_per_client(n, d):\n",
    "        block_size = PermKQuant.get_block_size(n, d)\n",
    "        return 32 + 1 * block_size\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## 4.3 Combination with PermK"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "SIZE = 1024\n",
    "NUM_CLIENTS = 1024 * 3\n",
    "\n",
    "SEED = 0\n",
    "RNG = np.random.default_rng(SEED)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "CORR_GAMMA_MULT = {0.0: 2, 0.1: 4, 0.5: 2, 1.0: 2}\n",
    "DRIVE_GAMMA_MULT = {0.0: 1, 0.1: 2, 0.5: 2, 1.0: 2}\n",
    "COMBO_GAMMA_MULT = {0.0: 8, 0.1: 1, 0.5: 1, 1.0: 1}\n",
    "NOISES = [0.0] # [0.0, 0.1, 0.5, 1.0]\n",
    "\n",
    "CORR_METRICS = {}\n",
    "DRIVE_METRICS = {}\n",
    "COMBO_METRICS = {}\n",
    "\n",
    "PROBLEM_PROPERTIES = {noise: {} for noise in NOISES}"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "COMM_LIMIT = 3e9\n",
    "\n",
    "for i, noise in enumerate(NOISES):\n",
    "    print(f\"noise = {noise}\")\n",
    "    functions = IdenticalTridiagonalFunctions(NUM_CLIENTS, SIZE)\n",
    "    \n",
    "    PROBLEM_PROPERTIES[noise][\"L+-\"] = functions.get_smoothness_variance()\n",
    "    liptschitz_constants = functions.get_liptschitz_constants()\n",
    "    PROBLEM_PROPERTIES[noise][\"L-\"] = sum(liptschitz_constants) / NUM_CLIENTS\n",
    "    PROBLEM_PROPERTIES[noise][\"L+\"] = (sum(l**2 for l in liptschitz_constants) / NUM_CLIENTS) ** (1 / 2)\n",
    "    \n",
    "    functions.reset()\n",
    "    DRIVE_METRICS[noise] = measure(\n",
    "        functions, DriveQuantizer, DRIVE_GAMMA_MULT[noise], RNG, comm_limit=COMM_LIMIT,\n",
    "    )\n",
    "    functions.reset()\n",
    "    COMBO_METRICS[noise] = measure(\n",
    "        functions, PermKQuant, COMBO_GAMMA_MULT[noise], RNG, comm_limit=COMM_LIMIT,\n",
    "    )\n",
    "    functions.reset()\n",
    "    CORR_METRICS[noise] = measure(\n",
    "        functions, CorrelatedQuantizer, CORR_GAMMA_MULT[noise], RNG, comm_limit=COMM_LIMIT,\n",
    "    )\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "METRICS = {\n",
    "    \"MARINA + CQ\": CORR_METRICS,\n",
    "    \"MARINA + DRIVE\": DRIVE_METRICS,\n",
    "    \"MARINA + PermK + CQ\": COMBO_METRICS,\n",
    "}\n",
    "\n",
    "GAMMAS = {\n",
    "    \"MARINA + CQ\": CORR_GAMMA_MULT,\n",
    "    \"MARINA + DRIVE\": DRIVE_GAMMA_MULT,\n",
    "    \"MARINA + PermK + CQ\": COMBO_GAMMA_MULT,\n",
    "}\n",
    "\n",
    "fig = plot(weighted=False)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "fig.savefig(\"../images/with_permk.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.11.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

